Two-loop helicity amplitudes for $gg \to ZZ$ with full top-quark mass effects

We calculate the two-loop QCD corrections to $gg \to ZZ$ involving a closed top-quark loop. We present a new method to systematically construct linear combinations of Feynman integrals with a convergent parametric representation, where we also allow for irreducible numerators, higher powers of propagators, dimensionally shifted integrals, and subsector integrals. The amplitude is expressed in terms of such finite integrals by employing syzygies derived with linear algebra and finite field techniques. Evaluating the amplitude using numerical integration, we find agreement with previous expansions in asymptotic limits and provide ab initio results also for intermediate partonic energies and non-central scattering at higher energies.

==> anc/finite_integrals.m <==
(*
"Two-loop helicity amplitudes for gg->ZZ with full top-quark mass effects"
Bakul Agarwal, Stephen P. Jones, and Andreas von Manteuffel

This file defines the finite integrals used to compute the amplitude. 

The integral families "A", "B", "C", and "D" are defined in table 1
of the paper.

'diminc2' refers to an dimension increase of 2 i.e. "Ddiminc2" implies
the integral is evaluated in d+2=6-2*epsilon dimensions.  
Note that d=4-2*epsilon for all of the coefficients.

s, t : Mandelstam variables as defined in eq. (2.3) of the paper,
mz2  : mz^2 where mz is the mass of the Z boson.

*)

{INT["A", 2, 17, 6, 0, {3, 0, 0, 0, 3, 0, 0, 0, 0}], 
 INT["A", 3, 21, 6, 0, {2, 0, 1, 0, 3, 0, 0, 0, 0}], 
 INT["A", 3, 25, 6, 0, {2, 0, 0, 1, 3, 0, 0, 0, 0}], 
 INT["A", 3, 26, 6, 0, {0, 2, 0, 1, 3, 0, 0, 0, 0}], 
 INT["A", 3, 276, 5, 0, {0, 0, 2, 0, 2, 0, 0, 0, 1}], 
 INT["A", 3, 276, 6, 0, {0, 0, 3, 0, 2, 0, 0, 0, 1}], 
 INT["A", 3, 280, 5, 0, {0, 0, 0, 2, 2, 0, 0, 0, 1}], 
 INT["A", 3, 280, 6, 0, {0, 0, 0, 3, 2, 0, 0, 0, 1}], 
 INT["A", 3, 296, 5, 0, {0, 0, 0, 2, 0, 2, 0, 0, 1}], 
 INT["A", 3, 296, 6, 0, {0, 0, 0, 3, 0, 2, 0, 0, 1}], 
 INT["A", 4, 153, 6, 0, {2, 0, 0, 1, 2, 0, 0, 1, 0}], 
 INT["A", 4, 154, 6, 0, {0, 2, 0, 1, 2, 0, 0, 1, 0}], 
 INT["A", 4, 170, 6, 0, {0, 2, 0, 1, 0, 2, 0, 1, 0}], 
 INT["A", 4, 23, 6, 0, {1, 1, 1, 0, 3, 0, 0, 0, 0}], 
 INT["A", 4, 27, 6, 0, {1, 1, 0, 1, 3, 0, 0, 0, 0}], 
 INT["A", 4, 278, 5, 0, {0, 1, 1, 0, 2, 0, 0, 0, 1}], 
 INT["A", 4, 282, 5, 0, {0, 1, 0, 1, 2, 0, 0, 0, 1}], 
 INT["A", 4, 282, 6, 0, {0, 2, 0, 1, 2, 0, 0, 0, 1}], 
 INT["A", 4, 282, 6, 0, {0, 1, 0, 1, 3, 0, 0, 0, 1}], 
 INT["A", 4, 284, 5, 0, {0, 0, 1, 1, 2, 0, 0, 0, 1}], 
 INT["A", 4, 284, 6, 0, {0, 0, 2, 1, 2, 0, 0, 0, 1}], 
 INT["A", 4, 284, 6, 0, {0, 0, 1, 2, 2, 0, 0, 0, 1}], 
 INT["A", 4, 293, 5, 0, {1, 0, 1, 0, 0, 2, 0, 0, 1}], 
 INT["A", 4, 293, 6, 0, {2, 0, 1, 0, 0, 2, 0, 0, 1}], 
 INT["A", 4, 293, 6, 0, {1, 0, 1, 0, 0, 3, 0, 0, 1}], 
 INT["A", 4, 29, 6, 0, {1, 0, 1, 1, 3, 0, 0, 0, 0}], 
 INT["A", 4, 297, 5, 0, {1, 0, 0, 1, 0, 2, 0, 0, 1}], 
 INT["A", 4, 297, 6, 0, {2, 0, 0, 1, 0, 2, 0, 0, 1}], 
 INT["A", 4, 297, 6, 0, {1, 0, 0, 2, 0, 2, 0, 0, 1}], 
 INT["A", 4, 312, 5, 0, {0, 0, 0, 2, 1, 1, 0, 0, 1}], 
 INT["A", 4, 344, 5, 0, {0, 0, 0, 2, 1, 0, 1, 0, 1}], 
 INT["A", 4, 344, 6, 0, {0, 0, 0, 3, 1, 0, 1, 0, 1}], 
 INT["A", 4, 344, 6, 0, {0, 0, 0, 2, 2, 0, 1, 0, 1}], 
 INT["A", 4, 85, 6, 0, {2, 0, 1, 0, 2, 0, 1, 0, 0}], 
 INT["A", 4, 89, 6, 0, {2, 0, 0, 1, 2, 0, 1, 0, 0}], 
 INT["A", 5, 121, 6, 0, {2, 0, 0, 1, 1, 1, 1, 0, 0}], 
 INT["A", 5, 155, 6, 0, {1, 1, 0, 1, 2, 0, 0, 1, 0}], 
 INT["A", 5, 157, 6, 0, {1, 0, 1, 1, 2, 0, 0, 1, 0}], 
 INT["A", 5, 171, 6, 0, {1, 1, 0, 1, 0, 2, 0, 1, 0}], 
 INT["A", 5, 286, 6, 0, {0, 1, 1, 1, 2, 0, 0, 0, 1}], 
 INT["A", 5, 286, 7, 0, {0, 2, 1, 1, 2, 0, 0, 0, 1}], 
 INT["A", 5, 286, 7, 0, {0, 1, 1, 1, 3, 0, 0, 0, 1}], 
 INT["A", 5, 301, 6, 0, {1, 0, 1, 1, 0, 2, 0, 0, 1}], 
 INT["A", 5, 301, 7, 0, {2, 0, 1, 1, 0, 2, 0, 0, 1}], 
 INT["A", 5, 301, 7, 0, {1, 0, 1, 1, 0, 3, 0, 0, 1}], 
 INT["A", 5, 309, 5, 0, {1, 0, 1, 0, 1, 1, 0, 0, 1}], 
 (4 - d)*INT["A", 4, 53, 4, 0, {1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
  (-4 + d)*INT["A", 4, 277, 4, 0, {1, 0, 1, 0, 1, 0, 0, 0, 1}] + 
  (-4 + d)*INT["A", 5, 309, 5, 1, {1, -1, 1, 0, 1, 1, 0, 0, 1}], 
 INT["A", 5, 310, 5, 0, {0, 1, 1, 0, 1, 1, 0, 0, 1}], 
 INT["A", 5, 313, 5, 0, {1, 0, 0, 1, 1, 1, 0, 0, 1}], 
 (4 - d)*INT["A", 4, 57, 4, 0, {1, 0, 0, 1, 1, 1, 0, 0, 0}] + 
  (-4 + d)*INT["A", 4, 281, 4, 0, {1, 0, 0, 1, 1, 0, 0, 0, 1}] + 
  (-4 + d)*INT["A", 5, 313, 5, 1, {1, -1, 0, 1, 1, 1, 0, 0, 1}], 
 INT["A", 5, 314, 5, 0, {0, 1, 0, 1, 1, 1, 0, 0, 1}], 
 (4 - d)*INT["A", 4, 58, 4, 0, {0, 1, 0, 1, 1, 1, 0, 0, 0}] + 
  (-4 + d)*INT["A", 4, 282, 4, 0, {0, 1, 0, 1, 1, 0, 0, 0, 1}] + 
  (-4 + d)*INT["A", 5, 314, 5, 1, {-1, 1, 0, 1, 1, 1, 0, 0, 1}], 
 INT["A", 5, 31, 7, 0, {1, 1, 1, 1, 3, 0, 0, 0, 0}], 
 INT["A", 4, 284, 4, 0, {0, 0, 1, 1, 1, 0, 0, 0, 1}] - 
  INT["A", 5, 316, 5, 1, {0, 0, 1, 1, 1, 1, 0, -1, 1}], 
 INT["A", 5, 316, 5, 0, {0, 0, 1, 1, 1, 1, 0, 0, 1}], 
 (4 - d)*INT["A", 4, 60, 4, 0, {0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
  (-4 + d)*INT["A", 4, 284, 4, 0, {0, 0, 1, 1, 1, 0, 0, 0, 1}] + 
  (-4 + d)*INT["A", 5, 316, 5, 1, {-1, 0, 1, 1, 1, 1, 0, 0, 1}], 
 (4 - d)*INT["A", 4, 60, 4, 0, {0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
  (-4 + d)*INT["A", 4, 284, 4, 0, {0, 0, 1, 1, 1, 0, 0, 0, 1}] + 
  (-4 + d)*INT["A", 5, 316, 5, 1, {0, -1, 1, 1, 1, 1, 0, 0, 1}], 
 INT["A", 4, 284, 4, 0, {0, 0, 1, 1, 1, 0, 0, 0, 1}] - 
  INT["A", 5, 316, 5, 1, {0, 0, 1, 1, 1, 1, -1, 0, 1}], 
 2*mz2*INT["A", 3, 265, 3, 0, {1, 0, 0, 1, 0, 0, 0, 0, 1}] + 
  (-2*mz2 + s)*INT["A", 4, 281, 4, 1, {1, 0, 0, 1, 1, 0, -1, 0, 1}] + 
  (2*mz2 - 2*s)*INT["A", 4, 281, 4, 1, {1, 0, 0, 1, 1, 0, 0, -1, 1}] - 
  2*mz2*INT["A", 4, 329, 4, 1, {1, 0, 0, 1, 0, 0, 1, -1, 1}] + 
  s*INT["A", 5, 345, 5, 2, {1, 0, 0, 1, 1, 0, 1, -2, 1}], 
 INT["A", 5, 345, 5, 0, {1, 0, 0, 1, 1, 0, 1, 0, 1}], 
 (4 - d)*INT["A", 4, 89, 4, 0, {1, 0, 0, 1, 1, 0, 1, 0, 0}] + 
  (-4 + d)*INT["A", 4, 281, 4, 0, {1, 0, 0, 1, 1, 0, 0, 0, 1}] + 
  (-4 + d)*INT["A", 5, 345, 5, 1, {1, -1, 0, 1, 1, 0, 1, 0, 1}], 
 INT["A", 4, 281, 4, 0, {1, 0, 0, 1, 1, 0, 0, 0, 1}] - 
  INT["A", 5, 345, 5, 1, {1, 0, 0, 1, 1, -1, 1, 0, 1}], 
 INT["A", 5, 376, 6, 0, {0, 0, 0, 2, 1, 1, 1, 0, 1}], 
 INT["A", 5, 376, 7, 0, {0, 0, 0, 3, 1, 1, 1, 0, 1}], 
 INT["A", 5, 376, 7, 0, {0, 0, 0, 2, 2, 1, 1, 0, 1}], 
 -4*(-3 + d)*(2*mz2 - s - t)*INT["A", 4, 282, 4, 0, 
    {0, 1, 0, 1, 1, 0, 0, 0, 1}] - 2*(-3 + d)*d*INT["A", 4, 282, 4, 1, 
    {0, 1, 0, 1, 1, -1, 0, 0, 1}] + 
  (-3 + d)*d*INT["A", 4, 282, 4, 1, {0, 1, 0, 1, 1, 0, 0, -1, 1}] + 
  (-3 + d)*d*INT["A", 5, 410, 5, 2, {0, 1, 0, 1, 1, -2, 0, 1, 1}], 
 INT["A", 5, 410, 5, 0, {0, 1, 0, 1, 1, 0, 0, 1, 1}], 
 (4 - d)*INT["A", 4, 154, 4, 0, {0, 1, 0, 1, 1, 0, 0, 1, 0}] + 
  (-4 + d)*INT["A", 4, 282, 4, 0, {0, 1, 0, 1, 1, 0, 0, 0, 1}] + 
  (-4 + d)*INT["A", 5, 410, 5, 1, {-1, 1, 0, 1, 1, 0, 0, 1, 1}], 
 INT["A", 4, 282, 4, 0, {0, 1, 0, 1, 1, 0, 0, 0, 1}] - 
  INT["A", 5, 410, 5, 1, {0, 1, 0, 1, 1, -1, 0, 1, 1}], 
 INT["A", 5, 412, 5, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1}], 
 (-4 + d)*(2*mz2 - s - t)*INT["A", 4, 156, 4, 0, {0, 0, 1, 1, 1, 0, 0, 1, 
     0}] - (-4 + d)*(2*mz2 - s - t)*INT["A", 4, 284, 4, 0, 
    {0, 0, 1, 1, 1, 0, 0, 0, 1}] - (-4 + d)*(2*mz2 - s - t)*
   INT["A", 5, 412, 5, 1, {-1, 0, 1, 1, 1, 0, 0, 1, 1}], 
 -((-4 + d)*(-3 + d)*d*s*INT["A", 4, 156, 4, 1, {0, 0, 1, 1, 1, -1, 0, 1, 
      0}]) + (-4 + d)*(-3 + d)*d*s*INT["A", 4, 156, 4, 1, 
    {0, 0, 1, 1, 1, 0, -1, 1, 0}] + (-4 + d)*(-3 + d)*d*s*
   INT["A", 4, 284, 4, 1, {0, 0, 1, 1, 1, -1, 0, 0, 1}] - 
  (-4 + d)*(-3 + d)*d*s*INT["A", 4, 284, 4, 1, {0, 0, 1, 1, 1, 0, -1, 0, 
     1}] + (-4 + d)*(-3 + d)*(2*mz2 + (-2 + d)*s - 2*t)*
   INT["A", 4, 404, 4, 1, {0, 0, 1, 0, 1, -1, 0, 1, 1}] - 
  (-4 + d)*(-3 + d)*(2*mz2 + (-2 + d)*s - 2*t)*INT["A", 4, 404, 4, 1, 
    {0, 0, 1, 0, 1, 0, -1, 1, 1}] - 2*(-4 + d)*(-3 + d)*(mz2 - s - t)*
   INT["A", 4, 408, 4, 1, {0, 0, 0, 1, 1, -1, 0, 1, 1}] + 
  2*(-4 + d)*(-3 + d)*(mz2 - s - t)*INT["A", 5, 412, 5, 2, 
    {-1, 0, 1, 1, 1, 0, -1, 1, 1}], INT["A", 5, 87, 6, 0, 
  {1, 1, 1, 0, 2, 0, 1, 0, 0}], INT["A", 5, 93, 6, 0, 
  {1, 0, 1, 1, 2, 0, 1, 0, 0}], INT["A", 6, 125, 6, 0, 
  {1, 0, 1, 1, 1, 1, 1, 0, 0}], INT["A", 6, 159, 7, 0, 
  {1, 1, 1, 1, 2, 0, 0, 1, 0}], INT["A", 6, 190, 6, 0, 
  {0, 1, 1, 1, 1, 1, 0, 1, 0}], INT["A", 6, 317, 6, 0, 
  {1, 0, 1, 1, 1, 1, 0, 0, 1}], INT["A", 6, 317, 6, 1, 
  {1, -1, 1, 1, 1, 1, 0, 0, 1}], INT["A", 6, 318, 6, 0, 
  {0, 1, 1, 1, 1, 1, 0, 0, 1}], INT["A", 6, 318, 6, 1, 
  {-1, 1, 1, 1, 1, 1, 0, 0, 1}], INT["A", 6, 377, 6, 1, 
  {1, 0, 0, 1, 1, 1, 1, -1, 1}], INT["A", 6, 377, 6, 0, 
  {1, 0, 0, 1, 1, 1, 1, 0, 1}], 
 INT["A", 5, 121, 5, 0, {1, 0, 0, 1, 1, 1, 1, 0, 0}] - 
  INT["A", 6, 377, 6, 1, {1, -1, 0, 1, 1, 1, 1, 0, 1}], 
 INT["A", 5, 121, 5, 0, {1, 0, 0, 1, 1, 1, 1, 0, 0}] - 
  INT["A", 6, 377, 6, 1, {1, 0, -1, 1, 1, 1, 1, 0, 1}], 
 INT["A", 5, 158, 5, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0}] - 
  INT["A", 6, 414, 6, 1, {0, 1, 1, 1, 1, 0, -1, 1, 1}], 
 INT["A", 6, 414, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1}], 
 INT["A", 6, 414, 6, 1, {-1, 1, 1, 1, 1, 0, 0, 1, 1}], 
 INT["A", 5, 158, 5, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0}] - 
  INT["A", 6, 414, 6, 1, {0, 1, 1, 1, 1, -1, 0, 1, 1}], 
 INT["A", 7, 381, 7, 1, {1, 0, 1, 1, 1, 1, 1, -1, 1}], 
 -INT["A", 6, 125, 6, 1, {1, -1, 1, 1, 1, 1, 1, 0, 0}] + 
  INT["A", 7, 381, 7, 2, {1, -2, 1, 1, 1, 1, 1, 0, 1}], 
 INT["A", 7, 381, 7, 0, {1, 0, 1, 1, 1, 1, 1, 0, 1}], 
 INT["A", 7, 381, 7, 1, {1, -1, 1, 1, 1, 1, 1, 0, 1}], 
 -INT["A", 6, 190, 6, 1, {-1, 1, 1, 1, 1, 1, 0, 1, 0}] + 
  INT["A", 7, 446, 7, 2, {-2, 1, 1, 1, 1, 1, 0, 1, 1}], 
 INT["A", 7, 446, 7, 0, {0, 1, 1, 1, 1, 1, 0, 1, 1}], 
 INT["A", 7, 446, 7, 1, {-1, 1, 1, 1, 1, 1, 0, 1, 1}], 
 INT["Ax12", 3, 26, 6, 0, {0, 2, 0, 1, 3, 0, 0, 0, 0}], 
 INT["Ax12", 3, 296, 5, 0, {0, 0, 0, 2, 0, 2, 0, 0, 1}], 
 INT["Ax12", 3, 296, 6, 0, {0, 0, 0, 3, 0, 2, 0, 0, 1}], 
 INT["Ax12", 4, 154, 6, 0, {0, 2, 0, 1, 2, 0, 0, 1, 0}], 
 INT["Ax12", 4, 170, 6, 0, {0, 2, 0, 1, 0, 2, 0, 1, 0}], 
 INT["Ax12", 4, 27, 6, 0, {1, 1, 0, 1, 3, 0, 0, 0, 0}], 
 INT["Ax12", 4, 282, 5, 0, {0, 1, 0, 1, 2, 0, 0, 0, 1}], 
 INT["Ax12", 4, 282, 6, 0, {0, 2, 0, 1, 2, 0, 0, 0, 1}], 
 INT["Ax12", 4, 282, 6, 0, {0, 1, 0, 1, 3, 0, 0, 0, 1}], 
 INT["Ax12", 4, 297, 5, 0, {1, 0, 0, 1, 0, 2, 0, 0, 1}], 
 INT["Ax12", 4, 297, 6, 0, {2, 0, 0, 1, 0, 2, 0, 0, 1}], 
 INT["Ax12", 4, 297, 6, 0, {1, 0, 0, 2, 0, 2, 0, 0, 1}], 
 INT["Ax12", 4, 312, 5, 0, {0, 0, 0, 2, 1, 1, 0, 0, 1}], 
 INT["Ax12", 5, 155, 6, 0, {1, 1, 0, 1, 2, 0, 0, 1, 0}], 
 INT["Ax12", 5, 171, 6, 0, {1, 1, 0, 1, 0, 2, 0, 1, 0}], 
 INT["Ax12", 5, 286, 6, 0, {0, 1, 1, 1, 2, 0, 0, 0, 1}], 
 INT["Ax12", 5, 286, 7, 0, {0, 2, 1, 1, 2, 0, 0, 0, 1}], 
 INT["Ax12", 5, 286, 7, 0, {0, 1, 1, 1, 3, 0, 0, 0, 1}], 
 INT["Ax12", 5, 301, 6, 0, {1, 0, 1, 1, 0, 2, 0, 0, 1}], 
 INT["Ax12", 5, 301, 7, 0, {2, 0, 1, 1, 0, 2, 0, 0, 1}], 
 INT["Ax12", 5, 301, 7, 0, {1, 0, 1, 1, 0, 3, 0, 0, 1}], 
 INT["Ax12", 5, 313, 5, 0, {1, 0, 0, 1, 1, 1, 0, 0, 1}], 
 (4 - d)*INT["Ax12", 4, 57, 4, 0, {1, 0, 0, 1, 1, 1, 0, 0, 0}] + 
  (-4 + d)*INT["Ax12", 4, 281, 4, 0, {1, 0, 0, 1, 1, 0, 0, 0, 1}] + 
  (-4 + d)*INT["Ax12", 5, 313, 5, 1, {1, -1, 0, 1, 1, 1, 0, 0, 1}], 
 INT["Ax12", 5, 314, 5, 0, {0, 1, 0, 1, 1, 1, 0, 0, 1}], 
 (4 - d)*INT["Ax12", 4, 58, 4, 0, {0, 1, 0, 1, 1, 1, 0, 0, 0}] + 
  (-4 + d)*INT["Ax12", 4, 282, 4, 0, {0, 1, 0, 1, 1, 0, 0, 0, 1}] + 
  (-4 + d)*INT["Ax12", 5, 314, 5, 1, {-1, 1, 0, 1, 1, 1, 0, 0, 1}], 
 INT["Ax12", 5, 31, 7, 0, {1, 1, 1, 1, 3, 0, 0, 0, 0}], 
 INT["Ax12", 4, 284, 4, 0, {0, 0, 1, 1, 1, 0, 0, 0, 1}] - 
  INT["Ax12", 5, 316, 5, 1, {0, 0, 1, 1, 1, 1, 0, -1, 1}], 
 INT["Ax12", 5, 316, 5, 0, {0, 0, 1, 1, 1, 1, 0, 0, 1}], 
 (4 - d)*INT["Ax12", 4, 60, 4, 0, {0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
  (-4 + d)*INT["Ax12", 4, 284, 4, 0, {0, 0, 1, 1, 1, 0, 0, 0, 1}] + 
  (-4 + d)*INT["Ax12", 5, 316, 5, 1, {-1, 0, 1, 1, 1, 1, 0, 0, 1}], 
 (4 - d)*INT["Ax12", 4, 60, 4, 0, {0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
  (-4 + d)*INT["Ax12", 4, 284, 4, 0, {0, 0, 1, 1, 1, 0, 0, 0, 1}] + 
  (-4 + d)*INT["Ax12", 5, 316, 5, 1, {0, -1, 1, 1, 1, 1, 0, 0, 1}], 
 INT["Ax12", 4, 284, 4, 0, {0, 0, 1, 1, 1, 0, 0, 0, 1}] - 
  INT["Ax12", 5, 316, 5, 1, {0, 0, 1, 1, 1, 1, -1, 0, 1}], 
 INT["Ax12", 5, 376, 6, 0, {0, 0, 0, 2, 1, 1, 1, 0, 1}], 
 INT["Ax12", 5, 376, 7, 0, {0, 0, 0, 3, 1, 1, 1, 0, 1}], 
 INT["Ax12", 5, 376, 7, 0, {0, 0, 0, 2, 2, 1, 1, 0, 1}], 
 -4*(-3 + d)*t*INT["Ax12", 4, 282, 4, 0, {0, 1, 0, 1, 1, 0, 0, 0, 1}] - 
  2*(-3 + d)*d*INT["Ax12", 4, 282, 4, 1, {0, 1, 0, 1, 1, -1, 0, 0, 1}] + 
  (-3 + d)*d*INT["Ax12", 4, 282, 4, 1, {0, 1, 0, 1, 1, 0, 0, -1, 1}] + 
  (-3 + d)*d*INT["Ax12", 5, 410, 5, 2, {0, 1, 0, 1, 1, -2, 0, 1, 1}], 
 INT["Ax12", 5, 410, 5, 0, {0, 1, 0, 1, 1, 0, 0, 1, 1}], 
 (4 - d)*INT["Ax12", 4, 154, 4, 0, {0, 1, 0, 1, 1, 0, 0, 1, 0}] + 
  (-4 + d)*INT["Ax12", 4, 282, 4, 0, {0, 1, 0, 1, 1, 0, 0, 0, 1}] + 
  (-4 + d)*INT["Ax12", 5, 410, 5, 1, {-1, 1, 0, 1, 1, 0, 0, 1, 1}], 
 INT["Ax12", 4, 282, 4, 0, {0, 1, 0, 1, 1, 0, 0, 0, 1}] - 
  INT["Ax12", 5, 410, 5, 1, {0, 1, 0, 1, 1, -1, 0, 1, 1}], 
 INT["Ax12", 6, 159, 7, 0, {1, 1, 1, 1, 2, 0, 0, 1, 0}], 
 INT["Ax12", 6, 190, 6, 0, {0, 1, 1, 1, 1, 1, 0, 1, 0}], 
 INT["Ax12", 6, 317, 6, 0, {1, 0, 1, 1, 1, 1, 0, 0, 1}], 
 INT["Ax12", 6, 317, 6, 1, {1, -1, 1, 1, 1, 1, 0, 0, 1}], 
 INT["Ax12", 6, 318, 6, 0, {0, 1, 1, 1, 1, 1, 0, 0, 1}], 
 INT["Ax12", 6, 318, 6, 1, {-1, 1, 1, 1, 1, 1, 0, 0, 1}], 
 INT["Ax12", 6, 377, 6, 1, {1, 0, 0, 1, 1, 1, 1, -1, 1}], 
 INT["Ax12", 6, 377, 6, 0, {1, 0, 0, 1, 1, 1, 1, 0, 1}], 
 INT["Ax12", 5, 121, 5, 0, {1, 0, 0, 1, 1, 1, 1, 0, 0}] - 
  INT["Ax12", 6, 377, 6, 1, {1, -1, 0, 1, 1, 1, 1, 0, 1}], 
 INT["Ax12", 5, 121, 5, 0, {1, 0, 0, 1, 1, 1, 1, 0, 0}] - 
  INT["Ax12", 6, 377, 6, 1, {1, 0, -1, 1, 1, 1, 1, 0, 1}], 
 INT["Ax12", 5, 158, 5, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0}] - 
  INT["Ax12", 6, 414, 6, 1, {0, 1, 1, 1, 1, 0, -1, 1, 1}], 
 INT["Ax12", 6, 414, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1}], 
 INT["Ax12", 6, 414, 6, 1, {-1, 1, 1, 1, 1, 0, 0, 1, 1}], 
 INT["Ax12", 5, 158, 5, 0, {0, 1, 1, 1, 1, 0, 0, 1, 0}] - 
  INT["Ax12", 6, 414, 6, 1, {0, 1, 1, 1, 1, -1, 0, 1, 1}], 
 INT["Ax12", 7, 381, 7, 1, {1, 0, 1, 1, 1, 1, 1, -1, 1}], 
 -INT["Ax12", 6, 125, 6, 1, {1, -1, 1, 1, 1, 1, 1, 0, 0}] + 
  INT["Ax12", 7, 381, 7, 2, {1, -2, 1, 1, 1, 1, 1, 0, 1}], 
 INT["Ax12", 7, 381, 7, 0, {1, 0, 1, 1, 1, 1, 1, 0, 1}], 
 INT["Ax12", 7, 381, 7, 1, {1, -1, 1, 1, 1, 1, 1, 0, 1}], 
 -INT["Ax12", 6, 190, 6, 1, {-1, 1, 1, 1, 1, 1, 0, 1, 0}] + 
  INT["Ax12", 7, 446, 7, 2, {-2, 1, 1, 1, 1, 1, 0, 1, 1}], 
 INT["Ax12", 7, 446, 7, 0, {0, 1, 1, 1, 1, 1, 0, 1, 1}], 
 INT["Ax12", 7, 446, 7, 1, {-1, 1, 1, 1, 1, 1, 0, 1, 1}], 
 INT["Bdiminc2", 3, 21, 8, 0, {2, 0, 2, 0, 4, 0, 0, 0, 0}], 
 -INT["Bdiminc2", 4, 197, 8, 0, {2, 0, 2, 0, 0, 0, 2, 2, 0}]/2 + 
  INT["Bdiminc2", 4, 197, 8, 0, {2, 0, 2, 0, 0, 0, 3, 1, 0}], 
 INT["B", 4, 277, 5, 0, {1, 0, 1, 0, 2, 0, 0, 0, 1}], 
 INT["B", 4, 277, 6, 0, {1, 0, 1, 0, 3, 0, 0, 0, 1}], 
 INT["B", 4, 277, 6, 0, {1, 0, 1, 0, 2, 0, 0, 0, 2}], 
 INT["Bdiminc2", 4, 85, 8, 0, {2, 0, 2, 0, 3, 0, 1, 0, 0}], 
 INT["Bdiminc2", 5, 213, 8, 0, {2, 0, 2, 0, 2, 0, 1, 1, 0}], 
 INT["Bdiminc2", 5, 279, 7, 0, {1, 1, 1, 0, 3, 0, 0, 0, 1}], 
 INT["Bdiminc2", 5, 279, 7, 0, {1, 1, 1, 0, 2, 0, 0, 0, 2}], 
 (-mz2 + s + t)*INT["B", 4, 337, 4, 0, {1, 0, 0, 0, 1, 0, 1, 0, 1}] + 
  s*t*INT["B", 5, 339, 5, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1}] + 
  (mz2 - t)*INT["B", 5, 339, 5, 1, {1, 1, -1, 0, 1, 0, 1, 0, 1}] - 
  s*INT["B", 5, 339, 5, 1, {1, 1, 0, -1, 1, 0, 1, 0, 1}], 
 s*t*INT["B", 4, 83, 5, 0, {1, 2, 0, 0, 1, 0, 1, 0, 0}] + 
  s*t*INT["B", 4, 83, 5, 0, {2, 1, 0, 0, 1, 0, 1, 0, 0}] - 
  s*t*INT["B", 4, 337, 5, 0, {2, 0, 0, 0, 1, 0, 1, 0, 1}] - 
  s*t*INT["B", 4, 338, 5, 0, {0, 2, 0, 0, 1, 0, 1, 0, 1}] - 
  2*mt2*(mz2 - t)*INT["B", 5, 339, 6, 1, {1, 1, -1, 0, 1, 0, 1, 0, 2}] + 
  2*mt2*s*INT["B", 5, 339, 6, 1, {1, 1, 0, -1, 1, 0, 1, 0, 2}] + 
  s*t*INT["B", 5, 339, 6, 1, {1, 1, 0, 0, 1, -1, 1, 0, 2}] + 
  s*t*INT["B", 5, 339, 6, 1, {1, 1, 0, 0, 1, 0, 1, -1, 2}] - 
  s*t*INT["B", 5, 339, 6, 1, {1, 2, 0, 0, 1, -1, 1, 0, 1}] - 
  s*t*INT["B", 5, 339, 6, 1, {2, 1, 0, 0, 1, 0, 1, -1, 1}], 
 (mz2 - s - t)*INT["B", 4, 337, 5, 0, {1, 0, 0, 0, 1, 0, 2, 0, 1}] - 
  s*t*INT["B", 5, 339, 6, 0, {1, 1, 0, 0, 1, 0, 2, 0, 1}] + 
  (-mz2 + t)*INT["B", 5, 339, 6, 1, {1, 1, -1, 0, 1, 0, 2, 0, 1}] + 
  s*INT["B", 5, 339, 6, 1, {1, 1, 0, -1, 1, 0, 2, 0, 1}], 
 INT["B", 5, 341, 5, 0, {1, 0, 1, 0, 1, 0, 1, 0, 1}], 
 (4 - d)*INT["B", 4, 85, 4, 0, {1, 0, 1, 0, 1, 0, 1, 0, 0}] + 
  (-4 + d)*INT["B", 4, 277, 4, 0, {1, 0, 1, 0, 1, 0, 0, 0, 1}] + 
  (-4 + d)*INT["B", 5, 341, 5, 1, {1, -1, 1, 0, 1, 0, 1, 0, 1}], 
 INT["B", 4, 277, 4, 0, {1, 0, 1, 0, 1, 0, 0, 0, 1}] - 
  INT["B", 5, 341, 5, 1, {1, 0, 1, 0, 1, -1, 1, 0, 1}], 
 INT["B", 5, 453, 5, 0, {1, 0, 1, 0, 0, 0, 1, 1, 1}], 
 (mz2 - t)*INT["B", 5, 339, 5, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1}] + 
  (mz2 - t)*INT["B", 5, 342, 5, 0, {0, 1, 1, 0, 1, 0, 1, 0, 1}] + 
  s*t*INT["B", 6, 343, 6, 0, {1, 1, 1, 0, 1, 0, 1, 0, 1}] - 
  s*INT["B", 6, 343, 6, 1, {1, 1, 1, -1, 1, 0, 1, 0, 1}], 
 INT["B", 4, 278, 4, 0, {0, 1, 1, 0, 1, 0, 0, 0, 1}] - 
  s*INT["B", 5, 87, 5, 0, {1, 1, 1, 0, 1, 0, 1, 0, 0}] - 
  INT["B", 5, 339, 5, 1, {1, 1, 0, 0, 1, -1, 1, 0, 1}] + 
  INT["B", 5, 339, 5, 1, {1, 1, 0, 0, 1, 0, 1, -1, 1}] - 
  INT["B", 5, 342, 5, 1, {0, 1, 1, 0, 1, -1, 1, 0, 1}] + 
  s*INT["B", 6, 343, 6, 1, {1, 1, 1, 0, 1, -1, 1, 0, 1}], 
 INT["B", 6, 469, 6, 0, {1, 0, 1, 0, 1, 0, 1, 1, 1}], 
 INT["Bdiminc2", 7, 471, 7, 0, {1, 1, 1, 0, 1, 0, 1, 1, 1}], 
 INT["Bdiminc2", 7, 471, 8, 0, {1, 1, 1, 0, 1, 0, 2, 1, 1}], 
 INT["Bdiminc2", 7, 471, 8, 0, {1, 1, 1, 0, 2, 0, 1, 1, 1}], 
 (mz2 - t)*INT["B", 5, 339, 5, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1}] + 
  (mz2 - t)*INT["B", 5, 406, 5, 0, {0, 1, 1, 0, 1, 0, 0, 1, 1}] - 
  s*(mz2 - t)*INT["B", 6, 215, 6, 0, {1, 1, 1, 0, 1, 0, 1, 1, 0}] + 
  mz2*s*INT["B", 7, 471, 7, 1, {1, 1, 1, 0, 1, -1, 1, 1, 1}] - 
  s*INT["B", 7, 471, 7, 2, {1, 1, 1, -1, 1, -1, 1, 1, 1}], 
 INT["Bx12diminc2", 5, 279, 7, 0, {1, 1, 1, 0, 3, 0, 0, 0, 1}], 
 INT["Bx12diminc2", 5, 279, 7, 0, {1, 1, 1, 0, 2, 0, 0, 0, 2}], 
 (mz2 - t)*INT["Bx12", 4, 337, 4, 0, {1, 0, 0, 0, 1, 0, 1, 0, 1}] + 
  s*(2*mz2 - s - t)*INT["Bx12", 5, 339, 5, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1}] + 
  (-mz2 + s + t)*INT["Bx12", 5, 339, 5, 1, {1, 1, -1, 0, 1, 0, 1, 0, 1}] - 
  s*INT["Bx12", 5, 339, 5, 1, {1, 1, 0, -1, 1, 0, 1, 0, 1}], 
 s*(2*mz2 - s - t)*INT["Bx12", 4, 83, 5, 0, {1, 2, 0, 0, 1, 0, 1, 0, 0}] + 
  s*(2*mz2 - s - t)*INT["Bx12", 4, 83, 5, 0, {2, 1, 0, 0, 1, 0, 1, 0, 0}] - 
  s*(2*mz2 - s - t)*INT["Bx12", 4, 337, 5, 0, {2, 0, 0, 0, 1, 0, 1, 0, 1}] - 
  s*(2*mz2 - s - t)*INT["Bx12", 4, 338, 5, 0, {0, 2, 0, 0, 1, 0, 1, 0, 1}] + 
  2*mt2*(mz2 - s - t)*INT["Bx12", 5, 339, 6, 1, {1, 1, -1, 0, 1, 0, 1, 0, 
     2}] + 2*mt2*s*INT["Bx12", 5, 339, 6, 1, {1, 1, 0, -1, 1, 0, 1, 0, 2}] + 
  s*(2*mz2 - s - t)*INT["Bx12", 5, 339, 6, 1, {1, 1, 0, 0, 1, -1, 1, 0, 2}] + 
  s*(2*mz2 - s - t)*INT["Bx12", 5, 339, 6, 1, {1, 1, 0, 0, 1, 0, 1, -1, 2}] - 
  s*(2*mz2 - s - t)*INT["Bx12", 5, 339, 6, 1, {1, 2, 0, 0, 1, -1, 1, 0, 1}] - 
  s*(2*mz2 - s - t)*INT["Bx12", 5, 339, 6, 1, {2, 1, 0, 0, 1, 0, 1, -1, 1}], 
 (-mz2 + t)*INT["Bx12", 4, 337, 5, 0, {1, 0, 0, 0, 1, 0, 2, 0, 1}] - 
  s*(2*mz2 - s - t)*INT["Bx12", 5, 339, 6, 0, {1, 1, 0, 0, 1, 0, 2, 0, 1}] + 
  (mz2 - s - t)*INT["Bx12", 5, 339, 6, 1, {1, 1, -1, 0, 1, 0, 2, 0, 1}] + 
  s*INT["Bx12", 5, 339, 6, 1, {1, 1, 0, -1, 1, 0, 2, 0, 1}], 
 (-mz2 + s + t)*INT["Bx12", 5, 339, 5, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1}] + 
  (-mz2 + s + t)*INT["Bx12", 5, 342, 5, 0, {0, 1, 1, 0, 1, 0, 1, 0, 1}] + 
  (2*mz2*s - s^2 - s*t)*INT["Bx12", 6, 343, 6, 0, {1, 1, 1, 0, 1, 0, 1, 0, 
     1}] - s*INT["Bx12", 6, 343, 6, 1, {1, 1, 1, -1, 1, 0, 1, 0, 1}], 
 INT["Bx12", 4, 278, 4, 0, {0, 1, 1, 0, 1, 0, 0, 0, 1}] - 
  s*INT["Bx12", 5, 87, 5, 0, {1, 1, 1, 0, 1, 0, 1, 0, 0}] - 
  INT["Bx12", 5, 339, 5, 1, {1, 1, 0, 0, 1, -1, 1, 0, 1}] + 
  INT["Bx12", 5, 339, 5, 1, {1, 1, 0, 0, 1, 0, 1, -1, 1}] - 
  INT["Bx12", 5, 342, 5, 1, {0, 1, 1, 0, 1, -1, 1, 0, 1}] + 
  s*INT["Bx12", 6, 343, 6, 1, {1, 1, 1, 0, 1, -1, 1, 0, 1}], 
 INT["Bx12diminc2", 7, 471, 7, 0, {1, 1, 1, 0, 1, 0, 1, 1, 1}], 
 INT["Bx12diminc2", 7, 471, 8, 0, {1, 1, 1, 0, 1, 0, 2, 1, 1}], 
 INT["Bx12diminc2", 7, 471, 8, 0, {1, 1, 1, 0, 2, 0, 1, 1, 1}], 
 (-mz2 + s + t)*INT["Bx12", 5, 339, 5, 0, {1, 1, 0, 0, 1, 0, 1, 0, 1}] + 
  (-mz2 + s + t)*INT["Bx12", 5, 406, 5, 0, {0, 1, 1, 0, 1, 0, 0, 1, 1}] + 
  s*(mz2 - s - t)*INT["Bx12", 6, 215, 6, 0, {1, 1, 1, 0, 1, 0, 1, 1, 0}] + 
  mz2*s*INT["Bx12", 7, 471, 7, 1, {1, 1, 1, 0, 1, -1, 1, 1, 1}] - 
  s*INT["Bx12", 7, 471, 7, 2, {1, 1, 1, -1, 1, -1, 1, 1, 1}], 
 INT["C", 5, 158, 6, 0, {0, 1, 1, 1, 2, 0, 0, 1, 0}], 
 INT["C", 5, 158, 7, 0, {0, 2, 1, 1, 2, 0, 0, 1, 0}], 
 INT["C", 5, 158, 7, 0, {0, 1, 1, 1, 3, 0, 0, 1, 0}], 
 INT["Cdiminc2", 5, 214, 7, 0, {0, 1, 2, 0, 2, 0, 1, 1, 0}], 
 (6 - 2*d)*INT["C", 4, 150, 4, 1, {0, 1, 1, 0, 1, -1, 0, 1, 0}] + 
  (-3 + d)*INT["C", 4, 150, 4, 1, {0, 1, 1, 0, 1, 0, -1, 1, 0}] + 
  (-3 + d)*INT["C", 5, 214, 5, 2, {0, 1, 1, 0, 1, -2, 1, 1, 0}], 
 INT["C", 5, 214, 5, 0, {0, 1, 1, 0, 1, 0, 1, 1, 0}], 
 (4 - d)*INT["C", 4, 86, 4, 0, {0, 1, 1, 0, 1, 0, 1, 0, 0}] + 
  (-4 + d)*INT["C", 4, 150, 4, 0, {0, 1, 1, 0, 1, 0, 0, 1, 0}] + 
  (-4 + d)*INT["C", 5, 214, 5, 1, {-1, 1, 1, 0, 1, 0, 1, 1, 0}], 
 (4 - d)*INT["C", 4, 86, 4, 0, {0, 1, 1, 0, 1, 0, 1, 0, 0}] + 
  (-4 + d)*INT["C", 4, 150, 4, 0, {0, 1, 1, 0, 1, 0, 0, 1, 0}] + 
  (-4 + d)*INT["C", 5, 214, 5, 1, {0, 1, 1, -1, 1, 0, 1, 1, 0}], 
 INT["C", 5, 227, 5, 0, {1, 1, 0, 0, 0, 1, 1, 1, 0}], 
 INT["C", 4, 226, 4, 0, {0, 1, 0, 0, 0, 1, 1, 1, 0}] - 
  INT["C", 5, 227, 5, 1, {1, 1, -1, 0, 0, 1, 1, 1, 0}], 
 (-4 + d)*(-3 + d)*INT["C", 4, 163, 4, 1, {1, 1, -1, 0, 0, 1, 0, 1, 0}] - 
  (-4 + d)*(-3 + d)*INT["C", 4, 163, 4, 1, {1, 1, 0, -1, 0, 1, 0, 1, 0}] - 
  (-4 + d)*(-3 + d)*INT["C", 5, 227, 5, 2, {1, 1, -1, 0, -1, 1, 1, 1, 0}] + 
  (-4 + d)*(-3 + d)*INT["C", 5, 227, 5, 2, {1, 1, 0, -1, -1, 1, 1, 1, 0}], 
 INT["C", 5, 31, 7, 0, {1, 1, 1, 1, 3, 0, 0, 0, 0}], 
 s*INT["C", 4, 396, 4, 0, {0, 0, 1, 1, 0, 0, 0, 1, 1}] + 
  (mz2 - t)*INT["C", 4, 404, 4, 0, {0, 0, 1, 0, 1, 0, 0, 1, 1}] + 
  (-mz2 + s + t)*INT["C", 4, 408, 4, 0, {0, 0, 0, 1, 1, 0, 0, 1, 1}] - 
  s*INT["C", 5, 412, 5, 1, {-1, 0, 1, 1, 1, 0, 0, 1, 1}] + 
  (mz2 - s - t)*INT["C", 5, 412, 5, 1, {0, 0, 1, 1, 1, -1, 0, 1, 1}] + 
  (-mz2 + t)*INT["C", 5, 412, 5, 1, {0, 0, 1, 1, 1, 0, -1, 1, 1}], 
 (10 - 3*d)*INT["C", 5, 412, 5, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1}] + 
  4*mt2*INT["C", 5, 412, 6, 0, {0, 0, 1, 1, 2, 0, 0, 1, 1}] + 
  (4*mt2 - 2*mz2)*INT["C", 5, 412, 6, 0, {0, 0, 1, 2, 1, 0, 0, 1, 1}] + 
  (4*mt2 - 2*t)*INT["C", 5, 412, 6, 0, {0, 0, 2, 1, 1, 0, 0, 1, 1}] + 
  2*INT["C", 5, 412, 6, 1, {-1, 0, 1, 1, 2, 0, 0, 1, 1}] + 
  2*INT["C", 5, 412, 6, 1, {-1, 0, 1, 2, 1, 0, 0, 1, 1}] + 
  2*INT["C", 5, 412, 6, 1, {-1, 0, 2, 1, 1, 0, 0, 1, 1}], 
 -2*s*INT["C", 4, 156, 5, 0, {0, 0, 1, 1, 1, 0, 0, 2, 0}] - 
  2*s*INT["C", 4, 284, 5, 0, {0, 0, 1, 1, 1, 0, 0, 0, 2}] + 
  (-2*mz2 + 2*t)*INT["C", 4, 404, 5, 0, {0, 0, 1, 0, 2, 0, 0, 1, 1}] + 
  (2*mz2 - 2*s - 2*t)*INT["C", 4, 408, 5, 0, {0, 0, 0, 1, 2, 0, 0, 1, 1}] + 
  5*(-4 + d)*s*INT["C", 5, 412, 5, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1}] + 
  (2*mz2^2 - 4*mt2*s - 4*mz2*t + 2*t*(s + t))*INT["C", 5, 412, 6, 0, 
    {0, 0, 1, 1, 2, 0, 0, 1, 1}] - 
  4*mt2*s*INT["C", 5, 412, 6, 0, {0, 0, 1, 2, 1, 0, 0, 1, 1}] - 
  4*mt2*s*INT["C", 5, 412, 6, 0, {0, 0, 2, 1, 1, 0, 0, 1, 1}] + 
  (2*mz2 - 2*t)*INT["C", 5, 412, 6, 1, {-1, 0, 1, 1, 2, 0, 0, 1, 1}] + 
  (-2*mz2 + 2*s + 2*t)*INT["C", 5, 412, 6, 1, {0, -1, 1, 1, 2, 0, 0, 1, 1}], 
 INT["C", 5, 199, 5, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0}] - 
  INT["C", 6, 215, 6, 1, {1, 1, 1, 0, 1, 0, 1, 1, -1}], 
 INT["C", 6, 215, 6, 0, {1, 1, 1, 0, 1, 0, 1, 1, 0}], 
 INT["C", 6, 215, 6, 1, {1, 1, 1, -1, 1, 0, 1, 1, 0}], 
 INT["C", 5, 199, 5, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0}] - 
  INT["C", 6, 215, 6, 1, {1, 1, 1, 0, 1, -1, 1, 1, 0}], 
 INT["C", 6, 231, 6, 0, {1, 1, 1, 0, 0, 1, 1, 1, 0}], 
 INT["C", 6, 231, 6, 1, {1, 1, 1, -1, 0, 1, 1, 1, 0}], 
 (4 - d)*INT["Cdiminc2", 6, 438, 6, 0, {0, 1, 1, 0, 1, 1, 0, 1, 1}], 
 INT["Cdiminc2", 6, 470, 8, 0, {0, 2, 1, 0, 2, 0, 1, 1, 1}], 
 (mz2 - s - t)*INT["C", 5, 406, 6, 0, {0, 1, 1, 0, 2, 0, 0, 1, 1}] + 
  s*INT["C", 5, 454, 6, 0, {0, 2, 1, 0, 0, 0, 1, 1, 1}] + 
  (mz2 - s - t)*INT["C", 5, 466, 6, 0, {0, 1, 0, 0, 2, 0, 1, 1, 1}] + 
  s*INT["C", 5, 466, 6, 0, {0, 2, 0, 0, 1, 0, 1, 1, 1}] + 
  s*(mz2 - t)*INT["C", 6, 470, 7, 0, {0, 1, 1, 0, 2, 0, 1, 1, 1}] + 
  s*(mz2 - s - t)*INT["C", 6, 470, 7, 0, {0, 2, 1, 0, 1, 0, 1, 1, 1}] - 
  s*INT["C", 6, 470, 7, 1, {-1, 2, 1, 0, 1, 0, 1, 1, 1}] - 
  s*INT["C", 6, 470, 7, 1, {0, 1, 1, -1, 1, 0, 2, 1, 1}] + 
  (-mz2 + t)*INT["C", 6, 470, 7, 1, {0, 1, 1, -1, 2, 0, 1, 1, 1}] + 
  s*INT["C", 6, 470, 7, 1, {0, 1, 1, 0, 1, -1, 2, 1, 1}] + 
  (-mz2 + 2*s + t)*INT["C", 6, 470, 7, 1, {0, 1, 1, 0, 2, -1, 1, 1, 1}] - 
  s*INT["C", 6, 470, 7, 1, {0, 1, 2, -1, 1, 0, 1, 1, 1}] + 
  s*INT["C", 6, 470, 7, 1, {0, 1, 2, 0, 1, -1, 1, 1, 1}] - 
  s*INT["C", 6, 470, 7, 1, {0, 2, 1, -1, 1, 0, 1, 1, 1}], 
 (mz2 - s - t)*INT["C", 5, 406, 6, 0, {0, 1, 1, 0, 2, 0, 0, 1, 1}] + 
  (mz2 - t)*INT["C", 5, 406, 6, 0, {0, 1, 2, 0, 1, 0, 0, 1, 1}] + 
  (2*mz2 - 2*t)*INT["C", 5, 406, 6, 0, {0, 2, 1, 0, 1, 0, 0, 1, 1}] - 
  s*INT["C", 5, 454, 6, 0, {0, 1, 2, 0, 0, 0, 1, 1, 1}] - 
  s*INT["C", 5, 454, 6, 0, {0, 2, 1, 0, 0, 0, 1, 1, 1}] + 
  (-mz2 + s + t)*INT["C", 5, 466, 6, 0, {0, 1, 0, 0, 1, 0, 2, 1, 1}] + 
  (mz2 - t)*INT["C", 5, 466, 6, 0, {0, 2, 0, 0, 1, 0, 1, 1, 1}] + 
  mz2*s*INT["C", 6, 470, 7, 0, {0, 1, 1, 0, 1, 0, 2, 1, 1}] + 
  (-mz2^2 - t*(2*s + t) + mz2*(s + 2*t))*INT["C", 6, 470, 7, 0, 
    {0, 1, 1, 0, 2, 0, 1, 1, 1}] + 
  s*t*INT["C", 6, 470, 7, 0, {0, 1, 2, 0, 1, 0, 1, 1, 1}] + 
  (-mz2^2 - (s + t)^2 + mz2*(s + 2*t))*INT["C", 6, 470, 7, 0, 
    {0, 2, 1, 0, 1, 0, 1, 1, 1}] - 
  s*INT["C", 6, 470, 7, 1, {-1, 1, 1, 0, 1, 0, 2, 1, 1}] - 
  s*INT["C", 6, 470, 7, 1, {-1, 1, 1, 0, 2, 0, 1, 1, 1}] + 
  (mz2 - s - t)*INT["C", 6, 470, 7, 1, {0, 1, 1, -1, 1, 0, 2, 1, 1}] + 
  s*INT["C", 6, 470, 7, 1, {0, 1, 1, 0, 1, -1, 2, 1, 1}] + 
  (-mz2 + 2*s + t)*INT["C", 6, 470, 7, 1, {0, 1, 1, 0, 2, -1, 1, 1, 1}] - 
  s*INT["C", 6, 470, 7, 1, {0, 1, 2, -1, 1, 0, 1, 1, 1}] + 
  (-mz2 + 2*s + t)*INT["C", 6, 470, 7, 1, {0, 1, 2, 0, 1, -1, 1, 1, 1}] + 
  (-mz2 - s + t)*INT["C", 6, 470, 7, 1, {0, 2, 1, -1, 1, 0, 1, 1, 1}] + 
  (-2*mz2 + 2*s + 2*t)*INT["C", 6, 470, 7, 1, {0, 2, 1, 0, 1, -1, 1, 1, 1}], 
 (mz2 - t)*INT["C", 5, 406, 5, 0, {0, 1, 1, 0, 1, 0, 0, 1, 1}] - 
  s*INT["C", 5, 454, 5, 0, {0, 1, 1, 0, 0, 0, 1, 1, 1}] + 
  (mz2 - s - t)*INT["C", 5, 466, 5, 0, {0, 1, 0, 0, 1, 0, 1, 1, 1}] + 
  s*INT["C", 6, 470, 6, 1, {-1, 1, 1, 0, 1, 0, 1, 1, 1}] + 
  (-mz2 + t)*INT["C", 6, 470, 6, 1, {0, 1, 1, -1, 1, 0, 1, 1, 1}] + 
  (-mz2 + s + t)*INT["C", 6, 470, 6, 1, {0, 1, 1, 0, 1, -1, 1, 1, 1}], 
 INT["Cdiminc2", 6, 470, 8, 0, {0, 1, 2, 0, 1, 0, 2, 1, 1}], 
 (mz2 - t)*INT["C", 5, 406, 6, 0, {0, 2, 1, 0, 1, 0, 0, 1, 1}] - 
  s*INT["C", 5, 454, 6, 0, {0, 2, 1, 0, 0, 0, 1, 1, 1}] + 
  (mz2 - s - t)*INT["C", 5, 466, 6, 0, {0, 2, 0, 0, 1, 0, 1, 1, 1}] + 
  s*INT["C", 6, 470, 7, 1, {-1, 2, 1, 0, 1, 0, 1, 1, 1}] + 
  (-mz2 + t)*INT["C", 6, 470, 7, 1, {0, 2, 1, -1, 1, 0, 1, 1, 1}] + 
  (-mz2 + s + t)*INT["C", 6, 470, 7, 1, {0, 2, 1, 0, 1, -1, 1, 1, 1}], 
 (-2*mz2 + 2*s + 2*t)*INT["C", 5, 460, 6, 0, {0, 0, 1, 1, 0, 0, 2, 1, 1}] + 
  (12 - 3*d)*INT["C", 6, 476, 6, 1, {-1, 0, 1, 1, 1, 0, 1, 1, 1}] + 
  (-12 + 3*d)*INT["C", 6, 476, 6, 1, {0, -1, 1, 1, 1, 0, 1, 1, 1}] + 
  (4*mt2 - 2*mz2)*INT["C", 6, 476, 7, 1, {-1, 0, 1, 1, 1, 0, 2, 1, 1}] + 
  4*mt2*INT["C", 6, 476, 7, 1, {-1, 0, 1, 1, 2, 0, 1, 1, 1}] + 
  (4*mt2 - 4*mz2 + 2*s + 2*t)*INT["C", 6, 476, 7, 1, 
    {-1, 0, 1, 2, 1, 0, 1, 1, 1}] + (4*mt2 - 2*mz2)*
   INT["C", 6, 476, 7, 1, {-1, 0, 2, 1, 1, 0, 1, 1, 1}] + 
  (-4*mt2 + 2*mz2)*INT["C", 6, 476, 7, 1, {0, -1, 1, 1, 1, 0, 2, 1, 1}] - 
  4*mt2*INT["C", 6, 476, 7, 1, {0, -1, 1, 1, 2, 0, 1, 1, 1}] + 
  (-4*mt2 + 2*mz2)*INT["C", 6, 476, 7, 1, {0, -1, 1, 2, 1, 0, 1, 1, 1}] + 
  (-4*mt2 + 2*t)*INT["C", 6, 476, 7, 1, {0, -1, 2, 1, 1, 0, 1, 1, 1}], 
 INT["C", 5, 220, 6, 0, {0, 0, 1, 1, 1, 0, 1, 2, 0}] + 
  INT["C", 5, 348, 6, 0, {0, 0, 1, 1, 1, 0, 1, 0, 2}] - 
  INT["C", 5, 412, 6, 0, {0, 0, 1, 2, 1, 0, 0, 1, 1}] - 
  INT["C", 5, 468, 6, 0, {0, 0, 1, 0, 1, 0, 2, 1, 1}] + 
  (6 - d)*INT["C", 6, 476, 6, 0, {0, 0, 1, 1, 1, 0, 1, 1, 1}] + 
  (mz2 - s - t)*INT["C", 6, 476, 7, 0, {0, 0, 1, 1, 1, 0, 2, 1, 1}] + 
  INT["C", 6, 476, 7, 1, {-1, 0, 1, 1, 1, 0, 2, 1, 1}] - 
  INT["C", 6, 476, 7, 1, {0, -1, 1, 1, 1, 0, 2, 1, 1}] - 
  INT["C", 6, 476, 7, 1, {0, -1, 1, 1, 2, 0, 1, 1, 1}] - 
  INT["C", 6, 476, 7, 1, {0, 0, 2, 1, 1, -1, 1, 1, 1}], 
 (mz2 - t)*INT["C", 5, 412, 5, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1}] - 
  s*INT["C", 5, 460, 5, 0, {0, 0, 1, 1, 0, 0, 1, 1, 1}] + 
  (-mz2 + t)*INT["C", 5, 468, 5, 0, {0, 0, 1, 0, 1, 0, 1, 1, 1}] + 
  (mz2 - s - t)*INT["C", 5, 472, 5, 0, {0, 0, 0, 1, 1, 0, 1, 1, 1}] + 
  s*INT["C", 6, 476, 6, 1, {-1, 0, 1, 1, 1, 0, 1, 1, 1}] + 
  (-mz2 + s + t)*INT["C", 6, 476, 6, 1, {0, 0, 1, 1, 1, -1, 1, 1, 1}], 
 (-mz2 + s + t)*INT["C", 5, 460, 6, 0, {0, 0, 1, 1, 0, 0, 2, 1, 1}] + 
  s*INT["C", 5, 460, 6, 0, {0, 0, 1, 2, 0, 0, 1, 1, 1}] - 
  mz2*INT["C", 6, 476, 7, 1, {-1, 0, 1, 1, 1, 0, 2, 1, 1}] + 
  t*INT["C", 6, 476, 7, 1, {-1, 0, 1, 1, 2, 0, 1, 1, 1}] + 
  (-2*mz2 + t)*INT["C", 6, 476, 7, 1, {-1, 0, 1, 2, 1, 0, 1, 1, 1}] - 
  mz2*INT["C", 6, 476, 7, 1, {-1, 0, 2, 1, 1, 0, 1, 1, 1}] + 
  mz2*INT["C", 6, 476, 7, 1, {0, -1, 1, 1, 1, 0, 2, 1, 1}] - 
  t*INT["C", 6, 476, 7, 1, {0, -1, 1, 1, 2, 0, 1, 1, 1}] + 
  mz2*INT["C", 6, 476, 7, 1, {0, -1, 1, 2, 1, 0, 1, 1, 1}] + 
  t*INT["C", 6, 476, 7, 1, {0, -1, 2, 1, 1, 0, 1, 1, 1}] + 
  (mz2 - s - t)*INT["C", 6, 476, 7, 1, {0, 0, 1, 1, 1, -1, 2, 1, 1}] + 
  (mz2 - s - t)*INT["C", 6, 476, 7, 1, {0, 0, 1, 2, 1, -1, 1, 1, 1}] + 
  (mz2 - t)*INT["C", 6, 476, 7, 1, {0, 0, 2, 1, 1, -1, 1, 1, 1}], 
 INT["C", 6, 95, 7, 0, {1, 1, 1, 1, 1, 0, 2, 0, 0}], 
 INT["C", 7, 247, 7, 1, {1, 1, 1, -1, 1, 1, 1, 1, 0}], 
 INT["C", 7, 247, 7, 0, {1, 1, 1, 0, 1, 1, 1, 1, 0}], 
 -INT["C", 6, 119, 6, 1, {1, 1, 1, -1, 1, 1, 1, 0, 0}] + 
  INT["C", 7, 247, 7, 2, {1, 1, 1, -2, 1, 1, 1, 1, 0}], 
 (mz2 - t)*INT["C", 6, 414, 7, 0, {0, 2, 1, 1, 1, 0, 0, 1, 1}] - 
  s*INT["C", 6, 462, 7, 0, {0, 2, 1, 1, 0, 0, 1, 1, 1}] + 
  (-mz2 + t)*INT["C", 6, 470, 7, 0, {0, 2, 1, 0, 1, 0, 1, 1, 1}] + 
  (mz2 - s - t)*INT["C", 6, 474, 7, 0, {0, 2, 0, 1, 1, 0, 1, 1, 1}] + 
  s*INT["C", 7, 478, 8, 1, {-1, 2, 1, 1, 1, 0, 1, 1, 1}] + 
  (-mz2 + s + t)*INT["C", 7, 478, 8, 1, {0, 2, 1, 1, 1, -1, 1, 1, 1}], 
 INT["Cdiminc2", 7, 478, 9, 0, {0, 1, 1, 1, 2, 0, 2, 1, 1}], 
 INT["Cdiminc2", 7, 478, 9, 0, {0, 1, 1, 1, 1, 0, 3, 1, 1}], 
 (mz2 - t)*INT["C", 6, 414, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1}] - 
  s*INT["C", 6, 462, 6, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1}] + 
  (-mz2 + t)*INT["C", 6, 470, 6, 0, {0, 1, 1, 0, 1, 0, 1, 1, 1}] + 
  (mz2 - s - t)*INT["C", 6, 474, 6, 0, {0, 1, 0, 1, 1, 0, 1, 1, 1}] + 
  s*INT["C", 7, 478, 7, 1, {-1, 1, 1, 1, 1, 0, 1, 1, 1}] + 
  (-mz2 + s + t)*INT["C", 7, 478, 7, 1, {0, 1, 1, 1, 1, -1, 1, 1, 1}], 
 INT["Cdiminc2", 7, 478, 9, 0, {0, 1, 1, 1, 3, 0, 1, 1, 1}], 
 INT["Cx12", 5, 158, 6, 0, {0, 1, 1, 1, 2, 0, 0, 1, 0}], 
 INT["Cx12", 5, 158, 7, 0, {0, 2, 1, 1, 2, 0, 0, 1, 0}], 
 INT["Cx12", 5, 158, 7, 0, {0, 1, 1, 1, 3, 0, 0, 1, 0}], 
 INT["Cx12", 5, 199, 5, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0}] - 
  INT["Cx12", 6, 215, 6, 1, {1, 1, 1, 0, 1, 0, 1, 1, -1}], 
 INT["Cx12", 6, 215, 6, 0, {1, 1, 1, 0, 1, 0, 1, 1, 0}], 
 INT["Cx12", 6, 215, 6, 1, {1, 1, 1, -1, 1, 0, 1, 1, 0}], 
 INT["Cx12", 5, 199, 5, 0, {1, 1, 1, 0, 0, 0, 1, 1, 0}] - 
  INT["Cx12", 6, 215, 6, 1, {1, 1, 1, 0, 1, -1, 1, 1, 0}], 
 INT["Cx12", 6, 231, 6, 0, {1, 1, 1, 0, 0, 1, 1, 1, 0}], 
 INT["Cx12", 6, 231, 6, 1, {1, 1, 1, -1, 0, 1, 1, 1, 0}], 
 (4 - d)*INT["Cx12diminc2", 6, 438, 6, 0, {0, 1, 1, 0, 1, 1, 0, 1, 1}], 
 (2*mz2 - 2*t)*INT["Cx12", 5, 460, 6, 0, {0, 0, 1, 1, 0, 0, 2, 1, 1}] + 
  (12 - 3*d)*INT["Cx12", 6, 476, 6, 1, {-1, 0, 1, 1, 1, 0, 1, 1, 1}] + 
  (-12 + 3*d)*INT["Cx12", 6, 476, 6, 1, {0, -1, 1, 1, 1, 0, 1, 1, 1}] + 
  (4*mt2 - 2*mz2)*INT["Cx12", 6, 476, 7, 1, {-1, 0, 1, 1, 1, 0, 2, 1, 1}] + 
  4*mt2*INT["Cx12", 6, 476, 7, 1, {-1, 0, 1, 1, 2, 0, 1, 1, 1}] + 
  (4*mt2 - 2*t)*INT["Cx12", 6, 476, 7, 1, {-1, 0, 1, 2, 1, 0, 1, 1, 1}] + 
  (4*mt2 - 2*mz2)*INT["Cx12", 6, 476, 7, 1, {-1, 0, 2, 1, 1, 0, 1, 1, 1}] + 
  (-4*mt2 + 2*mz2)*INT["Cx12", 6, 476, 7, 1, {0, -1, 1, 1, 1, 0, 2, 1, 1}] - 
  4*mt2*INT["Cx12", 6, 476, 7, 1, {0, -1, 1, 1, 2, 0, 1, 1, 1}] + 
  (-4*mt2 + 2*mz2)*INT["Cx12", 6, 476, 7, 1, {0, -1, 1, 2, 1, 0, 1, 1, 1}] + 
  (-4*mt2 + 4*mz2 - 2*s - 2*t)*INT["Cx12", 6, 476, 7, 1, 
    {0, -1, 2, 1, 1, 0, 1, 1, 1}], 
 INT["Cx12", 5, 220, 6, 0, {0, 0, 1, 1, 1, 0, 1, 2, 0}] + 
  INT["Cx12", 5, 348, 6, 0, {0, 0, 1, 1, 1, 0, 1, 0, 2}] - 
  INT["Cx12", 5, 412, 6, 0, {0, 0, 1, 2, 1, 0, 0, 1, 1}] - 
  INT["Cx12", 5, 468, 6, 0, {0, 0, 1, 0, 1, 0, 2, 1, 1}] + 
  (6 - d)*INT["Cx12", 6, 476, 6, 0, {0, 0, 1, 1, 1, 0, 1, 1, 1}] + 
  (-mz2 + t)*INT["Cx12", 6, 476, 7, 0, {0, 0, 1, 1, 1, 0, 2, 1, 1}] + 
  INT["Cx12", 6, 476, 7, 1, {-1, 0, 1, 1, 1, 0, 2, 1, 1}] - 
  INT["Cx12", 6, 476, 7, 1, {0, -1, 1, 1, 1, 0, 2, 1, 1}] - 
  INT["Cx12", 6, 476, 7, 1, {0, -1, 1, 1, 2, 0, 1, 1, 1}] - 
  INT["Cx12", 6, 476, 7, 1, {0, 0, 2, 1, 1, -1, 1, 1, 1}], 
 (-mz2 + s + t)*INT["Cx12", 5, 412, 5, 0, {0, 0, 1, 1, 1, 0, 0, 1, 1}] - 
  s*INT["Cx12", 5, 460, 5, 0, {0, 0, 1, 1, 0, 0, 1, 1, 1}] + 
  (mz2 - s - t)*INT["Cx12", 5, 468, 5, 0, {0, 0, 1, 0, 1, 0, 1, 1, 1}] + 
  (-mz2 + t)*INT["Cx12", 5, 472, 5, 0, {0, 0, 0, 1, 1, 0, 1, 1, 1}] + 
  s*INT["Cx12", 6, 476, 6, 1, {-1, 0, 1, 1, 1, 0, 1, 1, 1}] + 
  (mz2 - t)*INT["Cx12", 6, 476, 6, 1, {0, 0, 1, 1, 1, -1, 1, 1, 1}], 
 (mz2 - t)*INT["Cx12", 5, 460, 6, 0, {0, 0, 1, 1, 0, 0, 2, 1, 1}] + 
  s*INT["Cx12", 5, 460, 6, 0, {0, 0, 1, 2, 0, 0, 1, 1, 1}] - 
  mz2*INT["Cx12", 6, 476, 7, 1, {-1, 0, 1, 1, 1, 0, 2, 1, 1}] + 
  (2*mz2 - s - t)*INT["Cx12", 6, 476, 7, 1, {-1, 0, 1, 1, 2, 0, 1, 1, 1}] + 
  (-s - t)*INT["Cx12", 6, 476, 7, 1, {-1, 0, 1, 2, 1, 0, 1, 1, 1}] - 
  mz2*INT["Cx12", 6, 476, 7, 1, {-1, 0, 2, 1, 1, 0, 1, 1, 1}] + 
  mz2*INT["Cx12", 6, 476, 7, 1, {0, -1, 1, 1, 1, 0, 2, 1, 1}] + 
  (-2*mz2 + s + t)*INT["Cx12", 6, 476, 7, 1, {0, -1, 1, 1, 2, 0, 1, 1, 1}] + 
  mz2*INT["Cx12", 6, 476, 7, 1, {0, -1, 1, 2, 1, 0, 1, 1, 1}] + 
  (2*mz2 - s - t)*INT["Cx12", 6, 476, 7, 1, {0, -1, 2, 1, 1, 0, 1, 1, 1}] + 
  (-mz2 + t)*INT["Cx12", 6, 476, 7, 1, {0, 0, 1, 1, 1, -1, 2, 1, 1}] + 
  (-mz2 + t)*INT["Cx12", 6, 476, 7, 1, {0, 0, 1, 2, 1, -1, 1, 1, 1}] + 
  (-mz2 + s + t)*INT["Cx12", 6, 476, 7, 1, {0, 0, 2, 1, 1, -1, 1, 1, 1}], 
 INT["Cx12", 7, 247, 7, 1, {1, 1, 1, -1, 1, 1, 1, 1, 0}], 
 INT["Cx12", 7, 247, 7, 0, {1, 1, 1, 0, 1, 1, 1, 1, 0}], 
 -INT["Cx12", 6, 119, 6, 1, {1, 1, 1, -1, 1, 1, 1, 0, 0}] + 
  INT["Cx12", 7, 247, 7, 2, {1, 1, 1, -2, 1, 1, 1, 1, 0}], 
 (-mz2 + s + t)*INT["Cx12", 6, 414, 7, 0, {0, 2, 1, 1, 1, 0, 0, 1, 1}] - 
  s*INT["Cx12", 6, 462, 7, 0, {0, 2, 1, 1, 0, 0, 1, 1, 1}] + 
  (mz2 - s - t)*INT["Cx12", 6, 470, 7, 0, {0, 2, 1, 0, 1, 0, 1, 1, 1}] + 
  (-mz2 + t)*INT["Cx12", 6, 474, 7, 0, {0, 2, 0, 1, 1, 0, 1, 1, 1}] + 
  s*INT["Cx12", 7, 478, 8, 1, {-1, 2, 1, 1, 1, 0, 1, 1, 1}] + 
  (mz2 - t)*INT["Cx12", 7, 478, 8, 1, {0, 2, 1, 1, 1, -1, 1, 1, 1}], 
 INT["Cx12diminc2", 7, 478, 9, 0, {0, 1, 1, 1, 2, 0, 2, 1, 1}], 
 INT["Cx12diminc2", 7, 478, 9, 0, {0, 1, 1, 1, 1, 0, 3, 1, 1}], 
 (-mz2 + s + t)*INT["Cx12", 6, 414, 6, 0, {0, 1, 1, 1, 1, 0, 0, 1, 1}] - 
  s*INT["Cx12", 6, 462, 6, 0, {0, 1, 1, 1, 0, 0, 1, 1, 1}] + 
  (mz2 - s - t)*INT["Cx12", 6, 470, 6, 0, {0, 1, 1, 0, 1, 0, 1, 1, 1}] + 
  (-mz2 + t)*INT["Cx12", 6, 474, 6, 0, {0, 1, 0, 1, 1, 0, 1, 1, 1}] + 
  s*INT["Cx12", 7, 478, 7, 1, {-1, 1, 1, 1, 1, 0, 1, 1, 1}] + 
  (mz2 - t)*INT["Cx12", 7, 478, 7, 1, {0, 1, 1, 1, 1, -1, 1, 1, 1}], 
 INT["Cx12diminc2", 7, 478, 9, 0, {0, 1, 1, 1, 3, 0, 1, 1, 1}], 
 INT["Ddiminc2", 6, 219, 7, 0, {1, 1, 0, 2, 1, 0, 1, 1, 0}], 
 INT["D", 6, 373, 6, 0, {1, 0, 1, 0, 1, 1, 1, 0, 1}], 
 INT["D", 5, 341, 5, 1, {1, 0, 1, 0, 1, -1, 1, 0, 1}] - 
  INT["D", 6, 373, 6, 2, {1, 0, 1, -2, 1, 1, 1, 0, 1}], 
 -(s*(mz2 - s - t)*INT["D", 6, 123, 6, 0, {1, 1, 0, 1, 1, 1, 1, 0, 0}]) + 
  (mz2 - s - t)*INT["D", 6, 123, 6, 1, {1, 1, -1, 1, 1, 1, 1, 0, 0}] + 
  (-mz2 + t)*INT["D", 6, 187, 6, 1, {1, 1, -1, 1, 1, 1, 0, 1, 0}] - 
  s*INT["D", 6, 219, 6, 1, {1, 1, -1, 1, 1, 0, 1, 1, 0}] + 
  s*(mz2 - s - t)*INT["D", 6, 235, 6, 0, {1, 1, 0, 1, 0, 1, 1, 1, 0}] + 
  (-mz2 + s + t)*INT["D", 6, 235, 6, 1, {1, 1, -1, 1, 0, 1, 1, 1, 0}] + 
  (mz2 - t)*INT["D", 6, 243, 6, 1, {1, 1, -1, 0, 1, 1, 1, 1, 0}] + 
  s*INT["D", 7, 251, 7, 2, {1, 1, -1, 1, 1, 1, 1, 1, -1}], 
 INT["Ddiminc2", 7, 251, 7, 0, {1, 1, 0, 1, 1, 1, 1, 1, 0}], 
 INT["Ddiminc2", 7, 251, 8, 0, {1, 1, 0, 1, 1, 1, 1, 2, 0}], 
 INT["Ddiminc2", 7, 251, 8, 0, {1, 1, 0, 1, 1, 2, 1, 1, 0}], 
 INT["Ddiminc2", 7, 251, 8, 0, {1, 1, 0, 2, 1, 1, 1, 1, 0}], 
 INT["Ddiminc2", 7, 375, 7, 0, {1, 1, 1, 0, 1, 1, 1, 0, 1}], 
 INT["Ddiminc2", 7, 375, 8, 0, {1, 1, 1, 0, 1, 1, 2, 0, 1}], 
 INT["Ddiminc2", 7, 375, 8, 0, {1, 1, 1, 0, 1, 1, 1, 0, 2}], 
 s*INT["D", 6, 119, 6, 0, {1, 1, 1, 0, 1, 1, 1, 0, 0}] - 
  s*INT["D", 6, 311, 6, 0, {1, 1, 1, 0, 1, 1, 0, 0, 1}] - 
  s*INT["D", 6, 343, 6, 0, {1, 1, 1, 0, 1, 0, 1, 0, 1}] + 
  (-mz2 + s + t)*INT["D", 6, 371, 6, 0, {1, 1, 0, 0, 1, 1, 1, 0, 1}] + 
  (-mz2 + t)*INT["D", 6, 374, 6, 0, {0, 1, 1, 0, 1, 1, 1, 0, 1}] + 
  s*(mz2 - s - t)*INT["D", 7, 375, 7, 0, {1, 1, 1, 0, 1, 1, 1, 0, 1}] + 
  s*INT["D", 7, 375, 7, 1, {1, 1, 1, -1, 1, 1, 1, 0, 1}]}


==> anc/helicity_amplitudes.m <==
(*
"Two-loop helicity amplitudes for gg->ZZ with full top-quark mass effects"
Bakul Agarwal, Stephen P. Jones, and Andreas von Manteuffel

This file contains expressions for the helicity amplitudes defined
according to (2.4), (2.15), and (2.16) in terms of the form factors A_i
defined in (2.9) of the paper.

Helicity amplitudes : m[i,j,k,l]

i : Helicity of gluon 1
j : Helicity of gluon 2
k : Helicity of Z-boson 1
l : Helicity of Z-boson 2

1 : + helicity 
2 : - helicity
3 : 0 helicity

E.g. m[1,2,3,1] = amp(+,-,0,-)

a[_] are the form factors defined in (2.9) of the paper

The following kinematic variables are used, see eqs. (2.3) and (2.15) :
s = (p_1 + p_2)^2,
b = sqrt(1 - 4*mz^2/s),
mz : the mass of the Z boson,
th : the angle between the spatial directions of p1 and p3 in the
     center-of-mass frame.

*)

{m[1, 1, 1, 1] -> (64*a[1] + 64*a[2]*Cos[th/2]^4 + 64*a[3]*Sin[th/2]^4 - 
    8*s*a[4]*Sin[th]^2 + 8*s*a[5]*Sin[th]^2 + 8*s*a[6]*Sin[th]^2 - 
    8*s*a[7]*Sin[th]^2 - 8*b^2*s*a[16]*Sin[th]^2 + 
    4*b*s*a[10]*(-1 + Cos[th])*Sin[th]^2 - 4*b*s*a[11]*(-1 + Cos[th])*
     Sin[th]^2 + 4*b*s*a[12]*(-1 + Cos[th])*Sin[th]^2 - 
    4*b*s*a[13]*(-1 + Cos[th])*Sin[th]^2 + 4*b*s*a[8]*(1 + Cos[th])*
     Sin[th]^2 - 4*b*s*a[9]*(1 + Cos[th])*Sin[th]^2 + 
    4*b*s*a[14]*(1 + Cos[th])*Sin[th]^2 - 4*b*s*a[15]*(1 + Cos[th])*
     Sin[th]^2 + b^2*s^2*a[17]*Sin[th]^4 - b^2*s^2*a[18]*Sin[th]^4 - 
    b^2*s^2*a[19]*Sin[th]^4 + b^2*s^2*a[20]*Sin[th]^4)/64, 
 m[1, 1, 1, 2] -> 
  -(Sin[th]^2*(-4*(4*a[2] + 4*a[3] + s*(2*a[4] - 2*a[5] - 2*a[6] + 2*a[7] - 
          b*a[8] + b*a[9] - b*a[10] + b*a[11] + b*a[12] - b*a[13] + b*a[14] - 
          b*a[15])) + 4*b*s*(a[8] - a[9] + a[10] - a[11] + a[12] - a[13] + 
        a[14] - a[15])*Cos[th] + b^2*s^2*(a[17] - a[18] - a[19] + a[20])*
       Sin[th]^2))/64, m[1, 1, 1, 3] -> 
  (Sqrt[s]*Sin[th]*(4*(-4*a[2] + 4*a[3] + b*s*(-2*a[4] - 2*a[5] + 2*a[6] + 
         2*a[7] + b*a[8] + b*a[9] - b*a[12] - b*a[13])) + 
     4*b*s*(a[8] - a[9] + a[12] - a[13])*Cos[th]^2 + 
     b*s*(-4*a[10] + 4*a[11] - 4*a[14] + 4*a[15] + b^2*s*a[17] + 
       b^2*s*a[18] - b^2*s*a[19] - b^2*s*a[20])*Sin[th]^2 + 
     Cos[th]*(4*(-4*a[2] - 4*a[3] + s*(-2*a[4] + 2*a[5] + 2*a[6] - 2*a[7] + 
           b*a[8] + b^2*a[8] - b*a[9] + b^2*a[9] - b*a[12] + b^2*a[12] + 
           b*a[13] + b^2*a[13])) + b^2*s^2*(a[17] - a[18] - a[19] + a[20])*
        Sin[th]^2)))/(64*Sqrt[2]*mz), m[1, 1, 2, 1] -> 
  -(Sin[th]^2*(-4*(4*a[2] + 4*a[3] + s*(2*a[4] - 2*a[5] - 2*a[6] + 2*a[7] + 
          b*a[8] - b*a[9] + b*a[10] - b*a[11] - b*a[12] + b*a[13] - b*a[14] + 
          b*a[15])) + 4*b*s*(a[8] - a[9] + a[10] - a[11] + a[12] - a[13] + 
        a[14] - a[15])*Cos[th] + b^2*s^2*(a[17] - a[18] - a[19] + a[20])*
       Sin[th]^2))/64, m[1, 1, 2, 2] -> 
  (64*a[1] + 64*a[3]*Cos[th/2]^4 + 64*a[2]*Sin[th/2]^4 - 8*s*a[4]*Sin[th]^2 + 
    8*s*a[5]*Sin[th]^2 + 8*s*a[6]*Sin[th]^2 - 8*s*a[7]*Sin[th]^2 - 
    8*b^2*s*a[16]*Sin[th]^2 + 4*b*s*a[8]*(-1 + Cos[th])*Sin[th]^2 - 
    4*b*s*a[9]*(-1 + Cos[th])*Sin[th]^2 + 4*b*s*a[14]*(-1 + Cos[th])*
     Sin[th]^2 - 4*b*s*a[15]*(-1 + Cos[th])*Sin[th]^2 + 
    4*b*s*a[10]*(1 + Cos[th])*Sin[th]^2 - 4*b*s*a[11]*(1 + Cos[th])*
     Sin[th]^2 + 4*b*s*a[12]*(1 + Cos[th])*Sin[th]^2 - 
    4*b*s*a[13]*(1 + Cos[th])*Sin[th]^2 + b^2*s^2*a[17]*Sin[th]^4 - 
    b^2*s^2*a[18]*Sin[th]^4 - b^2*s^2*a[19]*Sin[th]^4 + 
    b^2*s^2*a[20]*Sin[th]^4)/64, m[1, 1, 2, 3] -> 
  -(Sqrt[s]*Sin[th]*(4*(4*a[2] - 4*a[3] + b*s*(-2*a[4] - 2*a[5] + 2*a[6] + 
          2*a[7] - b*a[8] - b*a[9] + b*a[12] + b*a[13])) + 
      4*b*s*(a[8] - a[9] + a[12] - a[13])*Cos[th]^2 + 
      b*s*(-4*a[10] + 4*a[11] - 4*a[14] + 4*a[15] + b^2*s*a[17] + 
        b^2*s*a[18] - b^2*s*a[19] - b^2*s*a[20])*Sin[th]^2 + 
      Cos[th]*(4*(-4*a[2] - 4*a[3] + s*(-2*a[4] + 2*a[5] + 2*a[6] - 2*a[7] - 
            b*a[8] + b^2*a[8] + b*a[9] + b^2*a[9] + b*a[12] + b^2*a[12] - 
            b*a[13] + b^2*a[13])) + b^2*s^2*(a[17] - a[18] - a[19] + a[20])*
         Sin[th]^2)))/(64*Sqrt[2]*mz), m[1, 1, 3, 1] -> 
  -(Sqrt[s]*Sin[th]*(4*(4*a[2] - 4*a[3] + b*s*(-2*a[4] + 2*a[5] - 2*a[6] + 
          2*a[7] - b*a[10] - b*a[11] + b*a[14] + b*a[15])) - 
      4*b*s*(a[10] - a[11] + a[14] - a[15])*Cos[th]^2 + 
      b*s*(4*a[8] - 4*a[9] + 4*a[12] - 4*a[13] + b^2*s*a[17] - b^2*s*a[18] + 
        b^2*s*a[19] - b^2*s*a[20])*Sin[th]^2 + 
      Cos[th]*(4*(4*a[2] + 4*a[3] + s*(2*a[4] - 2*a[5] - 2*a[6] + 2*a[7] + 
            b*a[10] + b^2*a[10] - b*a[11] + b^2*a[11] - b*a[14] + b^2*a[14] + 
            b*a[15] + b^2*a[15])) - b^2*s^2*(a[17] - a[18] - a[19] + a[20])*
         Sin[th]^2)))/(64*Sqrt[2]*mz), m[1, 1, 3, 2] -> 
  (Sqrt[s]*Sin[th]*(4*(-4*a[2] + 4*a[3] + b*s*(-2*a[4] + 2*a[5] - 2*a[6] + 
         2*a[7] + b*a[10] + b*a[11] - b*a[14] - b*a[15])) - 
     4*b*s*(a[10] - a[11] + a[14] - a[15])*Cos[th]^2 + 
     b*s*(4*a[8] - 4*a[9] + 4*a[12] - 4*a[13] + b^2*s*a[17] - b^2*s*a[18] + 
       b^2*s*a[19] - b^2*s*a[20])*Sin[th]^2 + 
     Cos[th]*(4*(4*a[2] + 4*a[3] + s*(2*a[4] - 2*a[5] - 2*a[6] + 2*a[7] - 
           b*a[10] + b^2*a[10] + b*a[11] + b^2*a[11] + b*a[14] + b^2*a[14] - 
           b*a[15] + b^2*a[15])) - b^2*s^2*(a[17] - a[18] - a[19] + a[20])*
        Sin[th]^2)))/(64*Sqrt[2]*mz), m[1, 1, 3, 3] -> 
  -(s*(-8*(4*(1 + b^2)*a[1] + b^2*s*(a[4] + a[5] + a[6] + a[7])) + 
      (-16*a[2] - 16*a[3] + b^2*s*(4*a[8] + 4*a[9] - 4*a[10] - 4*a[11] + 
          4*a[12] + 4*a[13] - 4*a[14] - 4*a[15] + 4*a[16] + 4*b^2*a[16] + 
          b^2*s*a[17] + b^2*s*a[18] + b^2*s*a[19] + b^2*s*a[20]))*Sin[th]^2 - 
      2*b*s*Cos[th]*(-8*a[5] + 8*a[6] + (-2*a[8] + 2*a[9] - 2*a[10] + 
          2*a[11] - 2*a[12] + 2*a[13] - 2*a[14] + 2*a[15] + b^2*s*a[18])*
         Sin[th]^2) + s*Cos[th]^2*(8*(a[4] - a[5] - a[6] + a[7]) - 
        b^2*s*(a[17] - a[18] - a[19] + a[20])*Sin[th]^2) + 
      b^3*s^2*a[19]*Sin[th]*Sin[2*th]))/(128*mz^2), 
 m[1, 2, 1, 1] -> 
  -(Sin[th]^2*(-4*(4*a[2] + 4*a[3] + b*s*(-a[8] + a[9] + a[10] - a[11] - 
          a[12] + a[13] + a[14] - a[15] + 2*b*a[16])) + 
      4*b*s*(a[8] - a[9] + a[10] - a[11] + a[12] - a[13] + a[14] - a[15])*
       Cos[th] + b^2*s^2*(a[17] - a[18] - a[19] + a[20])*Sin[th]^2))/64, 
 m[1, 2, 1, 2] -> (Cos[th/2]^4*(8*(a[2] + a[3]) - 
     b*s*(-4*a[8] + 4*a[9] - 4*a[10] + 4*a[11] - 4*a[12] + 4*a[13] - 
       4*a[14] + 4*a[15] - b*s*a[17] + b*s*a[18] + b*s*a[19] - b*s*a[20] + 
       b*s*(a[17] - a[18] - a[19] + a[20])*Cos[th])*Sin[th/2]^2))/8, 
 m[1, 2, 1, 3] -> 
  -(Sqrt[s]*Sin[th]*(4*(-4*a[2] - 4*a[3] + b^2*s*(a[8] + a[9] + a[12] + 
          a[13])) + 4*b*s*(a[8] - a[9] + a[12] - a[13])*Cos[th]^2 + 
      b*s*(-4*a[10] + 4*a[11] - 4*a[14] + 4*a[15] + b^2*s*a[17] + 
        b^2*s*a[18] - b^2*s*a[19] - b^2*s*a[20])*Sin[th]^2 + 
      Cos[th]*(4*(-4*a[2] - 4*a[3] + b*s*((1 + b)*a[8] + (-1 + b)*a[9] + 
            a[12] + b*a[12] - a[13] + b*a[13])) + 
        b^2*s^2*(a[17] - a[18] - a[19] + a[20])*Sin[th]^2)))/(64*Sqrt[2]*mz), 
 m[1, 2, 2, 1] -> 
  ((8*(a[2] + a[3]) + b*s*Cos[th/2]^2*(-4*a[8] + 4*a[9] - 4*a[10] + 4*a[11] - 
       4*a[12] + 4*a[13] - 4*a[14] + 4*a[15] + b*s*a[17] - b*s*a[18] - 
       b*s*a[19] + b*s*a[20] + b*s*(a[17] - a[18] - a[19] + a[20])*Cos[th]))*
    Sin[th/2]^4)/8, m[1, 2, 2, 2] -> 
  -(Sin[th]^2*(-4*(4*a[2] + 4*a[3] + b*s*(a[8] - a[9] - a[10] + a[11] + 
          a[12] - a[13] - a[14] + a[15] + 2*b*a[16])) + 
      4*b*s*(a[8] - a[9] + a[10] - a[11] + a[12] - a[13] + a[14] - a[15])*
       Cos[th] + b^2*s^2*(a[17] - a[18] - a[19] + a[20])*Sin[th]^2))/64, 
 m[1, 2, 2, 3] -> (Sqrt[s]*Sin[th]*(16*a[2] + 16*a[3] - 
     4*b^2*s*(a[8] + a[9] + a[12] + a[13]) + 
     4*b*s*(a[8] - a[9] + a[12] - a[13])*Cos[th]^2 + 
     b*s*(-4*a[10] + 4*a[11] - 4*a[14] + 4*a[15] + b^2*s*a[17] + 
       b^2*s*a[18] - b^2*s*a[19] - b^2*s*a[20])*Sin[th]^2 + 
     Cos[th]*(4*(-4*a[2] - 4*a[3] + b*s*((-1 + b)*a[8] + a[9] + b*a[9] - 
           a[12] + b*a[12] + a[13] + b*a[13])) + 
       b^2*s^2*(a[17] - a[18] - a[19] + a[20])*Sin[th]^2)))/(64*Sqrt[2]*mz), 
 m[1, 2, 3, 1] -> (Sqrt[s]*Sin[th]*
    (-4*(4*a[2] + 4*a[3] + b^2*s*(a[10] + a[11] + a[14] + a[15])) - 
     4*b*s*(a[10] - a[11] + a[14] - a[15])*Cos[th]^2 + 
     b*s*(4*a[8] - 4*a[9] + 4*a[12] - 4*a[13] + b^2*s*a[17] - b^2*s*a[18] + 
       b^2*s*a[19] - b^2*s*a[20])*Sin[th]^2 + 
     Cos[th]*(4*(4*a[2] + 4*a[3] + b*s*((1 + b)*a[10] + (-1 + b)*a[11] + 
           a[14] + b*a[14] - a[15] + b*a[15])) - 
       b^2*s^2*(a[17] - a[18] - a[19] + a[20])*Sin[th]^2)))/(64*Sqrt[2]*mz), 
 m[1, 2, 3, 2] -> 
  -(Sqrt[s]*Sin[th]*(4*(4*a[2] + 4*a[3] + b^2*s*(a[10] + a[11] + a[14] + 
          a[15])) - 4*b*s*(a[10] - a[11] + a[14] - a[15])*Cos[th]^2 + 
      b*s*(4*a[8] - 4*a[9] + 4*a[12] - 4*a[13] + b^2*s*a[17] - b^2*s*a[18] + 
        b^2*s*a[19] - b^2*s*a[20])*Sin[th]^2 + 
      Cos[th]*(4*(4*a[2] + 4*a[3] + b*s*((-1 + b)*a[10] + (1 + b)*a[11] - 
            a[14] + b*a[14] + a[15] + b*a[15])) - 
        b^2*s^2*(a[17] - a[18] - a[19] + a[20])*Sin[th]^2)))/(64*Sqrt[2]*mz), 
 m[1, 2, 3, 3] -> (s*(-16*a[2] - 16*a[3] + 4*b^2*s*a[8] + 4*b^2*s*a[9] - 
     4*b^2*s*a[10] - 4*b^2*s*a[11] + 4*b^2*s*a[12] + 4*b^2*s*a[13] - 
     4*b^2*s*a[14] - 4*b^2*s*a[15] + 4*b^2*s*a[16] + 4*b^4*s*a[16] + 
     b^4*s^2*a[17] + b^4*s^2*a[18] + b^4*s^2*a[19] + b^4*s^2*a[20] - 
     2*b*s*(-2*a[8] + 2*a[9] - 2*a[10] + 2*a[11] - 2*a[12] + 2*a[13] - 
       2*a[14] + 2*a[15] + b^2*s*a[18] - b^2*s*a[19])*Cos[th] - 
     b^2*s^2*(a[17] - a[18] - a[19] + a[20])*Cos[th]^2)*Sin[th]^2)/
   (128*mz^2), m[2, 1, 1, 1] -> 
  -(Sin[th]^2*(-4*(4*a[2] + 4*a[3] + b*s*(a[8] - a[9] - a[10] + a[11] + 
          a[12] - a[13] - a[14] + a[15] + 2*b*a[16])) + 
      4*b*s*(a[8] - a[9] + a[10] - a[11] + a[12] - a[13] + a[14] - a[15])*
       Cos[th] + b^2*s^2*(a[17] - a[18] - a[19] + a[20])*Sin[th]^2))/64, 
 m[2, 1, 1, 2] -> 
  ((8*(a[2] + a[3]) + b*s*Cos[th/2]^2*(-4*a[8] + 4*a[9] - 4*a[10] + 4*a[11] - 
       4*a[12] + 4*a[13] - 4*a[14] + 4*a[15] + b*s*a[17] - b*s*a[18] - 
       b*s*a[19] + b*s*a[20] + b*s*(a[17] - a[18] - a[19] + a[20])*Cos[th]))*
    Sin[th/2]^4)/8, m[2, 1, 1, 3] -> 
  -(Sqrt[s]*Sin[th]*(16*a[2] + 16*a[3] - 4*b^2*s*(a[8] + a[9] + a[12] + 
        a[13]) + 4*b*s*(a[8] - a[9] + a[12] - a[13])*Cos[th]^2 + 
      b*s*(-4*a[10] + 4*a[11] - 4*a[14] + 4*a[15] + b^2*s*a[17] + 
        b^2*s*a[18] - b^2*s*a[19] - b^2*s*a[20])*Sin[th]^2 + 
      Cos[th]*(4*(-4*a[2] - 4*a[3] + b*s*((-1 + b)*a[8] + a[9] + b*a[9] - 
            a[12] + b*a[12] + a[13] + b*a[13])) + 
        b^2*s^2*(a[17] - a[18] - a[19] + a[20])*Sin[th]^2)))/(64*Sqrt[2]*mz), 
 m[2, 1, 2, 1] -> (Cos[th/2]^4*(8*(a[2] + a[3]) - 
     b*s*(-4*a[8] + 4*a[9] - 4*a[10] + 4*a[11] - 4*a[12] + 4*a[13] - 
       4*a[14] + 4*a[15] - b*s*a[17] + b*s*a[18] + b*s*a[19] - b*s*a[20] + 
       b*s*(a[17] - a[18] - a[19] + a[20])*Cos[th])*Sin[th/2]^2))/8, 
 m[2, 1, 2, 2] -> 
  -(Sin[th]^2*(-4*(4*a[2] + 4*a[3] + b*s*(-a[8] + a[9] + a[10] - a[11] - 
          a[12] + a[13] + a[14] - a[15] + 2*b*a[16])) + 
      4*b*s*(a[8] - a[9] + a[10] - a[11] + a[12] - a[13] + a[14] - a[15])*
       Cos[th] + b^2*s^2*(a[17] - a[18] - a[19] + a[20])*Sin[th]^2))/64, 
 m[2, 1, 2, 3] -> (Sqrt[s]*Sin[th]*
    (4*(-4*a[2] - 4*a[3] + b^2*s*(a[8] + a[9] + a[12] + a[13])) + 
     4*b*s*(a[8] - a[9] + a[12] - a[13])*Cos[th]^2 + 
     b*s*(-4*a[10] + 4*a[11] - 4*a[14] + 4*a[15] + b^2*s*a[17] + 
       b^2*s*a[18] - b^2*s*a[19] - b^2*s*a[20])*Sin[th]^2 + 
     Cos[th]*(4*(-4*a[2] - 4*a[3] + b*s*((1 + b)*a[8] + (-1 + b)*a[9] + 
           a[12] + b*a[12] - a[13] + b*a[13])) + 
       b^2*s^2*(a[17] - a[18] - a[19] + a[20])*Sin[th]^2)))/(64*Sqrt[2]*mz), 
 m[2, 1, 3, 1] -> (Sqrt[s]*Sin[th]*
    (4*(4*a[2] + 4*a[3] + b^2*s*(a[10] + a[11] + a[14] + a[15])) - 
     4*b*s*(a[10] - a[11] + a[14] - a[15])*Cos[th]^2 + 
     b*s*(4*a[8] - 4*a[9] + 4*a[12] - 4*a[13] + b^2*s*a[17] - b^2*s*a[18] + 
       b^2*s*a[19] - b^2*s*a[20])*Sin[th]^2 + 
     Cos[th]*(4*(4*a[2] + 4*a[3] + b*s*((-1 + b)*a[10] + (1 + b)*a[11] - 
           a[14] + b*a[14] + a[15] + b*a[15])) - 
       b^2*s^2*(a[17] - a[18] - a[19] + a[20])*Sin[th]^2)))/(64*Sqrt[2]*mz), 
 m[2, 1, 3, 2] -> (Sqrt[s]*Sin[th]*
    (4*(4*a[2] + 4*a[3] + b^2*s*(a[10] + a[11] + a[14] + a[15])) + 
     4*b*s*(a[10] - a[11] + a[14] - a[15])*Cos[th]^2 - 
     b*s*(4*a[8] - 4*a[9] + 4*a[12] - 4*a[13] + b^2*s*a[17] - b^2*s*a[18] + 
       b^2*s*a[19] - b^2*s*a[20])*Sin[th]^2 + 
     Cos[th]*(-4*(4*a[2] + 4*a[3] + b*s*((1 + b)*a[10] + (-1 + b)*a[11] + 
           a[14] + b*a[14] - a[15] + b*a[15])) + 
       b^2*s^2*(a[17] - a[18] - a[19] + a[20])*Sin[th]^2)))/(64*Sqrt[2]*mz), 
 m[2, 1, 3, 3] -> (s*(-16*a[2] - 16*a[3] + 4*b^2*s*a[8] + 4*b^2*s*a[9] - 
     4*b^2*s*a[10] - 4*b^2*s*a[11] + 4*b^2*s*a[12] + 4*b^2*s*a[13] - 
     4*b^2*s*a[14] - 4*b^2*s*a[15] + 4*b^2*s*a[16] + 4*b^4*s*a[16] + 
     b^4*s^2*a[17] + b^4*s^2*a[18] + b^4*s^2*a[19] + b^4*s^2*a[20] - 
     2*b*s*(-2*a[8] + 2*a[9] - 2*a[10] + 2*a[11] - 2*a[12] + 2*a[13] - 
       2*a[14] + 2*a[15] + b^2*s*a[18] - b^2*s*a[19])*Cos[th] - 
     b^2*s^2*(a[17] - a[18] - a[19] + a[20])*Cos[th]^2)*Sin[th]^2)/
   (128*mz^2), m[2, 2, 1, 1] -> (64*a[1] + 64*a[3]*Cos[th/2]^4 + 
    64*a[2]*Sin[th/2]^4 - 8*s*a[4]*Sin[th]^2 + 8*s*a[5]*Sin[th]^2 + 
    8*s*a[6]*Sin[th]^2 - 8*s*a[7]*Sin[th]^2 - 8*b^2*s*a[16]*Sin[th]^2 + 
    4*b*s*a[8]*(-1 + Cos[th])*Sin[th]^2 - 4*b*s*a[9]*(-1 + Cos[th])*
     Sin[th]^2 + 4*b*s*a[14]*(-1 + Cos[th])*Sin[th]^2 - 
    4*b*s*a[15]*(-1 + Cos[th])*Sin[th]^2 + 4*b*s*a[10]*(1 + Cos[th])*
     Sin[th]^2 - 4*b*s*a[11]*(1 + Cos[th])*Sin[th]^2 + 
    4*b*s*a[12]*(1 + Cos[th])*Sin[th]^2 - 4*b*s*a[13]*(1 + Cos[th])*
     Sin[th]^2 + b^2*s^2*a[17]*Sin[th]^4 - b^2*s^2*a[18]*Sin[th]^4 - 
    b^2*s^2*a[19]*Sin[th]^4 + b^2*s^2*a[20]*Sin[th]^4)/64, 
 m[2, 2, 1, 2] -> 
  -(Sin[th]^2*(-4*(4*a[2] + 4*a[3] + s*(2*a[4] - 2*a[5] - 2*a[6] + 2*a[7] + 
          b*a[8] - b*a[9] + b*a[10] - b*a[11] - b*a[12] + b*a[13] - b*a[14] + 
          b*a[15])) + 4*b*s*(a[8] - a[9] + a[10] - a[11] + a[12] - a[13] + 
        a[14] - a[15])*Cos[th] + b^2*s^2*(a[17] - a[18] - a[19] + a[20])*
       Sin[th]^2))/64, m[2, 2, 1, 3] -> 
  (Sqrt[s]*Sin[th]*(4*(4*a[2] - 4*a[3] + b*s*(-2*a[4] - 2*a[5] + 2*a[6] + 
         2*a[7] - b*a[8] - b*a[9] + b*a[12] + b*a[13])) + 
     4*b*s*(a[8] - a[9] + a[12] - a[13])*Cos[th]^2 + 
     b*s*(-4*a[10] + 4*a[11] - 4*a[14] + 4*a[15] + b^2*s*a[17] + 
       b^2*s*a[18] - b^2*s*a[19] - b^2*s*a[20])*Sin[th]^2 + 
     Cos[th]*(4*(-4*a[2] - 4*a[3] + s*(-2*a[4] + 2*a[5] + 2*a[6] - 2*a[7] - 
           b*a[8] + b^2*a[8] + b*a[9] + b^2*a[9] + b*a[12] + b^2*a[12] - 
           b*a[13] + b^2*a[13])) + b^2*s^2*(a[17] - a[18] - a[19] + a[20])*
        Sin[th]^2)))/(64*Sqrt[2]*mz), m[2, 2, 2, 1] -> 
  -(Sin[th]^2*(-4*(4*a[2] + 4*a[3] + s*(2*a[4] - 2*a[5] - 2*a[6] + 2*a[7] - 
          b*a[8] + b*a[9] - b*a[10] + b*a[11] + b*a[12] - b*a[13] + b*a[14] - 
          b*a[15])) + 4*b*s*(a[8] - a[9] + a[10] - a[11] + a[12] - a[13] + 
        a[14] - a[15])*Cos[th] + b^2*s^2*(a[17] - a[18] - a[19] + a[20])*
       Sin[th]^2))/64, m[2, 2, 2, 2] -> 
  (64*a[1] + 64*a[2]*Cos[th/2]^4 + 64*a[3]*Sin[th/2]^4 - 8*s*a[4]*Sin[th]^2 + 
    8*s*a[5]*Sin[th]^2 + 8*s*a[6]*Sin[th]^2 - 8*s*a[7]*Sin[th]^2 - 
    8*b^2*s*a[16]*Sin[th]^2 + 4*b*s*a[10]*(-1 + Cos[th])*Sin[th]^2 - 
    4*b*s*a[11]*(-1 + Cos[th])*Sin[th]^2 + 4*b*s*a[12]*(-1 + Cos[th])*
     Sin[th]^2 - 4*b*s*a[13]*(-1 + Cos[th])*Sin[th]^2 + 
    4*b*s*a[8]*(1 + Cos[th])*Sin[th]^2 - 4*b*s*a[9]*(1 + Cos[th])*Sin[th]^2 + 
    4*b*s*a[14]*(1 + Cos[th])*Sin[th]^2 - 4*b*s*a[15]*(1 + Cos[th])*
     Sin[th]^2 + b^2*s^2*a[17]*Sin[th]^4 - b^2*s^2*a[18]*Sin[th]^4 - 
    b^2*s^2*a[19]*Sin[th]^4 + b^2*s^2*a[20]*Sin[th]^4)/64, 
 m[2, 2, 2, 3] -> 
  -(Sqrt[s]*Sin[th]*(4*(-4*a[2] + 4*a[3] + b*s*(-2*a[4] - 2*a[5] + 2*a[6] + 
          2*a[7] + b*a[8] + b*a[9] - b*a[12] - b*a[13])) + 
      4*b*s*(a[8] - a[9] + a[12] - a[13])*Cos[th]^2 + 
      b*s*(-4*a[10] + 4*a[11] - 4*a[14] + 4*a[15] + b^2*s*a[17] + 
        b^2*s*a[18] - b^2*s*a[19] - b^2*s*a[20])*Sin[th]^2 + 
      Cos[th]*(4*(-4*a[2] - 4*a[3] + s*(-2*a[4] + 2*a[5] + 2*a[6] - 2*a[7] + 
            b*a[8] + b^2*a[8] - b*a[9] + b^2*a[9] - b*a[12] + b^2*a[12] + 
            b*a[13] + b^2*a[13])) + b^2*s^2*(a[17] - a[18] - a[19] + a[20])*
         Sin[th]^2)))/(64*Sqrt[2]*mz), m[2, 2, 3, 1] -> 
  -(Sqrt[s]*Sin[th]*(4*(-4*a[2] + 4*a[3] + b*s*(-2*a[4] + 2*a[5] - 2*a[6] + 
          2*a[7] + b*a[10] + b*a[11] - b*a[14] - b*a[15])) - 
      4*b*s*(a[10] - a[11] + a[14] - a[15])*Cos[th]^2 + 
      b*s*(4*a[8] - 4*a[9] + 4*a[12] - 4*a[13] + b^2*s*a[17] - b^2*s*a[18] + 
        b^2*s*a[19] - b^2*s*a[20])*Sin[th]^2 + 
      Cos[th]*(4*(4*a[2] + 4*a[3] + s*(2*a[4] - 2*a[5] - 2*a[6] + 2*a[7] - 
            b*a[10] + b^2*a[10] + b*a[11] + b^2*a[11] + b*a[14] + b^2*a[14] - 
            b*a[15] + b^2*a[15])) - b^2*s^2*(a[17] - a[18] - a[19] + a[20])*
         Sin[th]^2)))/(64*Sqrt[2]*mz), m[2, 2, 3, 2] -> 
  (Sqrt[s]*Sin[th]*(4*(4*a[2] - 4*a[3] + b*s*(-2*a[4] + 2*a[5] - 2*a[6] + 
         2*a[7] - b*a[10] - b*a[11] + b*a[14] + b*a[15])) - 
     4*b*s*(a[10] - a[11] + a[14] - a[15])*Cos[th]^2 + 
     b*s*(4*a[8] - 4*a[9] + 4*a[12] - 4*a[13] + b^2*s*a[17] - b^2*s*a[18] + 
       b^2*s*a[19] - b^2*s*a[20])*Sin[th]^2 + 
     Cos[th]*(4*(4*a[2] + 4*a[3] + s*(2*a[4] - 2*a[5] - 2*a[6] + 2*a[7] + 
           b*a[10] + b^2*a[10] - b*a[11] + b^2*a[11] - b*a[14] + b^2*a[14] + 
           b*a[15] + b^2*a[15])) - b^2*s^2*(a[17] - a[18] - a[19] + a[20])*
        Sin[th]^2)))/(64*Sqrt[2]*mz), m[2, 2, 3, 3] -> 
  -(s*(-8*(4*(1 + b^2)*a[1] + b^2*s*(a[4] + a[5] + a[6] + a[7])) + 
      (-16*a[2] - 16*a[3] + b^2*s*(4*a[8] + 4*a[9] - 4*a[10] - 4*a[11] + 
          4*a[12] + 4*a[13] - 4*a[14] - 4*a[15] + 4*a[16] + 4*b^2*a[16] + 
          b^2*s*a[17] + b^2*s*a[18] + b^2*s*a[19] + b^2*s*a[20]))*Sin[th]^2 - 
      2*b*s*Cos[th]*(-8*a[5] + 8*a[6] + (-2*a[8] + 2*a[9] - 2*a[10] + 
          2*a[11] - 2*a[12] + 2*a[13] - 2*a[14] + 2*a[15] + b^2*s*a[18])*
         Sin[th]^2) + s*Cos[th]^2*(8*(a[4] - a[5] - a[6] + a[7]) - 
        b^2*s*(a[17] - a[18] - a[19] + a[20])*Sin[th]^2) + 
      b^3*s^2*a[19]*Sin[th]*Sin[2*th]))/(128*mz^2)}

